Gravitational Waveform: A Tale of Two Formalisms

We revisit the quantum-amplitude-based derivation of the gravitational waveform emitted by the scattering of two spinless massive bodies at the third order in Newton's constant, $h \sim G+G^2+G^3$ (one-loop level), and correspondingly update its comparison with its classically-derived multipolar-post-Minkowskian counterpart. A spurious-pole-free reorganization of the one-loop five-point amplitude substantially simplifies the post-Newtonian expansion. We find complete agreement between the two results up to the fifth order in the small velocity expansion after taking into account three subtle aspects of the amplitude derivation: (1) in agreement with [arXiv:2312.07452 [hep-th]], the term quadratic in the amplitude in the observable-based formalism [JHEP 02, 137 (2019)] generates a frame rotation by half the classical scattering angle; (2) the dimensional regularization of the infrared divergences of the amplitude introduces an additional $(d-4)/(d-4)$ finite term; and (3) zero-frequency gravitons are found to contribute additional terms both at order $h \sim G^1$ and at order $h \sim G^3$ when including disconnected diagrams in the observable-based formalism.

==> anc/MPMEFTcomparison.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     50794,       1277]
NotebookOptionsPosition[     47703,       1218]
NotebookOutlinePosition[     48095,       1234]
CellTagsIndexPosition[     48052,       1231]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.9162295522477703`*^9, 3.916229553221675*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"ff70d0cd-d0f6-4304-b3d7-7baa9043bcd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\</MPMmultipoles.nb\>\""}], "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"loading", " ", "the", " ", "MPM", " ", "result"}], "*)"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.916229371933301*^9, 3.9162293724256697`*^9}, {
  3.916229423360121*^9, 3.916229463747902*^9}, {3.9162295049040537`*^9, 
  3.916229591691917*^9}, {3.91632397432994*^9, 3.916323995551292*^9}, {
  3.916375149451764*^9, 3.916375156828156*^9}, {3.9163751925043488`*^9, 
  3.916375217935576*^9}, {3.91637548871036*^9, 3.916375489336681*^9}, {
  3.91638589497204*^9, 3.916385912502698*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2af8e768-bdfa-4827-bc56-5a466feb07cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NotebookEvaluate", "[", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\</PNexpandedEFT.nb\>\""}], "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "loading", " ", "the", " ", "EFT", " ", "result", " ", "in", " ", "the", 
    " ", "equatorial", " ", "plane"}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{
  3.916375195423156*^9, {3.916375440409318*^9, 3.916375440765321*^9}, {
   3.916385923245078*^9, 3.9163859268922997`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ad46f012-33c7-49a9-ab7e-eedb888cd534"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["G", "1"], TraditionalForm]],ExpressionUUID->
  "ef3ea990-fd08-4033-813c-538b7062324d"],
 " - even-in-\[Phi]"
}], "Subsubsection",
 CellChangeTimes->{{3.9162476190704517`*^9, 3.916247628010807*^9}, {
  3.916371117987918*^9, 
  3.9163711372943897`*^9}},ExpressionUUID->"a3de4412-95db-40cb-94fd-\
a33471eb81e9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"totalMPMG1Even", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"U2G1", "+", "V3G1", "+", "U4G1", "+", "V5G1", "+", "U6G1"}], "/.", 
      RowBox[{"theta", "->", 
       RowBox[{"Pi", "/", "2"}]}]}], "/.", 
     RowBox[{"phi", "->", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"Log", "[", "z", "]"}]}]}]}], "/.", 
    RowBox[{"eta", "->", "1"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "selecting", " ", "the", " ", "equatorial", " ", "plane", " ", "and", " ",
      "writing", " ", "in", " ", "terms", " ", "of", " ", "the", " ", 
     "variable", " ", "z"}], ",", " ", 
    RowBox[{"\[Eta]", "=", 
     RowBox[{
      RowBox[{"1", "/", "c"}], "=", "1"}]}]}], "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"totalMPMG1Even", "=", 
    RowBox[{"Series", "[", 
     RowBox[{"totalMPMG1Even", ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "writing", " ", "them", " ", "as", " ", "a", " ", "SeriesData", " ", "to", 
    " ", "truncate", " ", "the", " ", "expansion", " ", "to", " ", 
    SuperscriptBox["p\[Infinity]", "4"], " ", "when", " ", "we", " ", 
    "compare", " ", "to", " ", "the", " ", "EFT"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.91621884220018*^9, 3.916218850030924*^9}, {
   3.916219022769329*^9, 3.916219063232778*^9}, {3.916219215115164*^9, 
   3.916219244289247*^9}, {3.916220330044607*^9, 3.9162203302138166`*^9}, 
   3.916222992024688*^9, {3.916226692309291*^9, 3.916226694511652*^9}, {
   3.916229114012087*^9, 3.916229169585985*^9}, {3.9162292675697412`*^9, 
   3.916229269260079*^9}, 3.9162297490684032`*^9, {3.916249993578795*^9, 
   3.916250139230153*^9}, {3.916371138759026*^9, 3.916371186523602*^9}, 
   3.91637122113162*^9, {3.9163713450853853`*^9, 3.916371360673517*^9}, 
   3.916371816636842*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"51df87a9-69da-4655-b265-49e84027ede5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totalEFTG1Even", "=", " ", "treeEven"}], ";"}]], "Input",
 CellChangeTimes->{{3.9163713044493027`*^9, 3.916371327025663*^9}, 
   3.91637136472901*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"a946b57a-1245-48f8-8e68-9d12fae3c8b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"totalMPMG1Even", "-", "totalEFTG1Even"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.916219337705348*^9, 3.9162194704584923`*^9}, {
   3.9162195104133987`*^9, 3.916219549999618*^9}, {3.916219613992798*^9, 
   3.9162196709728937`*^9}, {3.916220343915147*^9, 3.916220346432272*^9}, {
   3.916221113165552*^9, 3.916221132748622*^9}, {3.916221330615439*^9, 
   3.916221331712228*^9}, {3.9162246711966257`*^9, 3.916224672020245*^9}, 
   3.916224864784562*^9, {3.9162252677526283`*^9, 3.916225269524748*^9}, {
   3.916225365588785*^9, 3.9162253667561607`*^9}, {3.9162254423890533`*^9, 
   3.916225442807735*^9}, {3.9162255163844843`*^9, 3.9162255533163652`*^9}, {
   3.916225735413706*^9, 3.9162257362333393`*^9}, {3.9162257943416433`*^9, 
   3.916225800853853*^9}, 3.916226001807406*^9, {3.91622604190658*^9, 
   3.916226120433114*^9}, {3.9162267086799307`*^9, 3.916226722831607*^9}, 
   3.91622921053718*^9, {3.9162292991498413`*^9, 3.9162293043198853`*^9}, {
   3.916244708433243*^9, 3.916244733223278*^9}, 3.916244948111809*^9, {
   3.9162485271198997`*^9, 3.916248529591447*^9}, {3.916250183592783*^9, 
   3.9162502234186296`*^9}, {3.916371196707604*^9, 3.916371210533266*^9}, {
   3.9163712993960533`*^9, 3.916371314282337*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"cfa00dc9-7c84-4b9c-8ad6-d840b0d00f1e"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "pinf", "]"}], "5"],
  SeriesData[$CellContext`pinf, 0, {}, 5, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9162203468553143`*^9, {3.916221110735775*^9, 3.916221136325364*^9}, {
   3.916221313772122*^9, 3.916221333659074*^9}, 3.916224829758254*^9, 
   3.916224865339716*^9, 3.916225359310149*^9, 3.916225389662043*^9, 
   3.916225444181303*^9, {3.916225517798791*^9, 3.916225553728462*^9}, {
   3.9162257317823668`*^9, 3.916225736518173*^9}, {3.916225797668941*^9, 
   3.916225801429566*^9}, 3.916226004132622*^9, {3.916226053550908*^9, 
   3.91622612094447*^9}, {3.916226704534483*^9, 3.916226723233746*^9}, 
   3.916229131778269*^9, {3.916229197917761*^9, 3.916229211173286*^9}, 
   3.916229305103569*^9, 3.916229598149292*^9, {3.916229671303135*^9, 
   3.916229696191018*^9}, 3.916229773953199*^9, {3.916244712818708*^9, 
   3.916244750705738*^9}, 3.916244948990931*^9, 3.916248294586581*^9, 
   3.916248578425005*^9, 3.916250016595635*^9, 3.916327816626524*^9, 
   3.916370252004377*^9, {3.916371211357648*^9, 3.916371223033248*^9}, {
   3.916371297343858*^9, 3.916371328100202*^9}, {3.9163713625459642`*^9, 
   3.9163713660634623`*^9}, 3.916375501974966*^9, 3.916385931869831*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"bc2d878a-d379-4e3b-a45a-1d5d55fa45fa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["G", "1"], TraditionalForm]],ExpressionUUID->
  "be7870a1-2b29-4bad-8502-800a0e53107b"],
 " - odd-in-\[Phi]"
}], "Subsubsection",
 CellChangeTimes->{{3.9162476190704517`*^9, 3.916247628010807*^9}, {
  3.916371117987918*^9, 3.9163711372943897`*^9}, {3.91637137803648*^9, 
  3.916371379266965*^9}},ExpressionUUID->"204ce391-6e9d-4783-87d3-\
b070bba4f087"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"totalMPMG1Odd", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V21instG1eta0", " ", 
          RowBox[{"Y", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2", ",", "1", ",", "theta", ",", 
            "phi"}], "]"}]}], "+", 
         RowBox[{"V2m1instG1eta0", " ", 
          RowBox[{"Y", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2", ",", 
            RowBox[{"-", "1"}], ",", "theta", ",", "phi"}], "]"}]}], "+", 
         RowBox[{"U33instG1eta0", " ", 
          RowBox[{"Y", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "theta", ",", 
            "phi"}], "]"}]}], "+", 
         RowBox[{"U31instG1eta0", " ", 
          RowBox[{"Y", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "3", ",", "1", ",", "theta", ",", 
            "phi"}], "]"}]}], "+", 
         RowBox[{"U3m1instG1eta0", " ", 
          RowBox[{"Y", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "3", ",", 
            RowBox[{"-", "1"}], ",", "theta", ",", "phi"}], "]"}]}], "+", 
         RowBox[{"U3m3instG1eta0", " ", 
          RowBox[{"Y", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "3", ",", 
            RowBox[{"-", "3"}], ",", "theta", ",", "phi"}], "]"}]}]}], "/.", 
        RowBox[{"theta", "->", 
         RowBox[{"Pi", "/", "2"}]}]}], "/.", 
       RowBox[{"phi", "->", 
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         RowBox[{"Log", "[", "z", "]"}]}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m1", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"M", "-", 
            RowBox[{"M", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ",", 
        RowBox[{"m2", "->", 
         RowBox[{
          FractionBox["1", "2"], " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}]}]}], "}"}]}], "//", 
     "Simplify"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "selecting", " ", "the", " ", "equatorial", " ", "plane", " ", "and", " ",
      "writing", " ", "in", " ", "terms", " ", "of", " ", "the", " ", 
     "variable", " ", "z"}], ",", " ", 
    RowBox[{"\[Eta]", "=", 
     RowBox[{
      RowBox[{"1", "/", "c"}], "=", "1"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.91621884220018*^9, 3.916218850030924*^9}, {
   3.916219022769329*^9, 3.916219063232778*^9}, {3.916219215115164*^9, 
   3.916219244289247*^9}, {3.916220330044607*^9, 3.9162203302138166`*^9}, 
   3.916222992024688*^9, {3.916226692309291*^9, 3.916226694511652*^9}, {
   3.916229114012087*^9, 3.916229169585985*^9}, {3.9162292675697412`*^9, 
   3.916229269260079*^9}, 3.9162297490684032`*^9, {3.916249993578795*^9, 
   3.916250139230153*^9}, {3.916371138759026*^9, 3.916371186523602*^9}, 
   3.91637122113162*^9, {3.9163713450853853`*^9, 3.91637138357854*^9}, {
   3.916371427086205*^9, 3.916371428732069*^9}, {3.916371490175995*^9, 
   3.916371512273572*^9}, {3.916371578089078*^9, 3.916371584680187*^9}, 
   3.91637162619807*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"6dd390b6-291d-4a42-872c-cb926f13044e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"totalEFTG1Odd", "=", " ", 
    RowBox[{"treeOdd", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "1"}], "]"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"selecting", " ", "the", " ", "leading", " ", "order"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9163713044493027`*^9, 3.916371327025663*^9}, 
   3.91637136472901*^9, {3.916371430535097*^9, 3.916371432180475*^9}, {
   3.916371611822771*^9, 3.916371621341056*^9}, {3.916373022628557*^9, 
   3.91637303896632*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a0691b49-4722-48bf-bb00-1c6c133c9029"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"totalMPMG1Odd", "-", "totalEFTG1Odd"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.916219337705348*^9, 3.9162194704584923`*^9}, {
   3.9162195104133987`*^9, 3.916219549999618*^9}, {3.916219613992798*^9, 
   3.9162196709728937`*^9}, {3.916220343915147*^9, 3.916220346432272*^9}, {
   3.916221113165552*^9, 3.916221132748622*^9}, {3.916221330615439*^9, 
   3.916221331712228*^9}, {3.9162246711966257`*^9, 3.916224672020245*^9}, 
   3.916224864784562*^9, {3.9162252677526283`*^9, 3.916225269524748*^9}, {
   3.916225365588785*^9, 3.9162253667561607`*^9}, {3.9162254423890533`*^9, 
   3.916225442807735*^9}, {3.9162255163844843`*^9, 3.9162255533163652`*^9}, {
   3.916225735413706*^9, 3.9162257362333393`*^9}, {3.9162257943416433`*^9, 
   3.916225800853853*^9}, 3.916226001807406*^9, {3.91622604190658*^9, 
   3.916226120433114*^9}, {3.9162267086799307`*^9, 3.916226722831607*^9}, 
   3.91622921053718*^9, {3.9162292991498413`*^9, 3.9162293043198853`*^9}, {
   3.916244708433243*^9, 3.916244733223278*^9}, 3.916244948111809*^9, {
   3.9162485271198997`*^9, 3.916248529591447*^9}, {3.916250183592783*^9, 
   3.9162502234186296`*^9}, {3.916371196707604*^9, 3.916371210533266*^9}, {
   3.9163712993960533`*^9, 3.916371314282337*^9}, {3.916371434460569*^9, 
   3.91637143632788*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"88298bd7-d079-4ad6-bcec-30fc01952926"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9162203468553143`*^9, {3.916221110735775*^9, 3.916221136325364*^9}, {
   3.916221313772122*^9, 3.916221333659074*^9}, 3.916224829758254*^9, 
   3.916224865339716*^9, 3.916225359310149*^9, 3.916225389662043*^9, 
   3.916225444181303*^9, {3.916225517798791*^9, 3.916225553728462*^9}, {
   3.9162257317823668`*^9, 3.916225736518173*^9}, {3.916225797668941*^9, 
   3.916225801429566*^9}, 3.916226004132622*^9, {3.916226053550908*^9, 
   3.91622612094447*^9}, {3.916226704534483*^9, 3.916226723233746*^9}, 
   3.916229131778269*^9, {3.916229197917761*^9, 3.916229211173286*^9}, 
   3.916229305103569*^9, 3.916229598149292*^9, {3.916229671303135*^9, 
   3.916229696191018*^9}, 3.916229773953199*^9, {3.916244712818708*^9, 
   3.916244750705738*^9}, 3.916244948990931*^9, 3.916248294586581*^9, 
   3.916248578425005*^9, 3.916250016595635*^9, 3.916327816626524*^9, 
   3.916370252004377*^9, {3.916371211357648*^9, 3.916371223033248*^9}, {
   3.916371297343858*^9, 3.916371328100202*^9}, {3.9163713625459642`*^9, 
   3.9163713660634623`*^9}, 3.916371518380385*^9, {3.9163716089817543`*^9, 
   3.916371628215715*^9}, 3.916375504773343*^9, 3.9163859344348516`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"6891954b-3dac-4282-96be-4d9274dcb817"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["G", "2"], TraditionalForm]],ExpressionUUID->
  "1915dd3b-1326-4025-97e2-0673278489b3"],
 " - even-in-\[Phi]"
}], "Subsubsection",
 CellChangeTimes->{{3.9162476190704517`*^9, 3.916247628010807*^9}, {
  3.916371117987918*^9, 
  3.916371125305895*^9}},ExpressionUUID->"3c63c6cd-ff8e-416b-a1dd-\
bc3f216b6d2f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"totalMPMEven", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "U2G2", "+", "V3G2", "+", "U4G2", "+", "V5G2", "+", "U6G2", "+", 
       "U2tailG2", "+", "V3tailG2", "+", "U4tailG2", "+", "U2instG2eta5", "+",
        "V3instG2", "+", "U4instG2"}], "/.", 
      RowBox[{"theta", "->", 
       RowBox[{"Pi", "/", "2"}]}]}], "/.", 
     RowBox[{"phi", "->", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"Log", "[", "z", "]"}]}]}]}], "/.", 
    RowBox[{"eta", "->", "1"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "selecting", " ", "the", " ", "equatorial", " ", "plane", " ", "and", " ",
      "writing", " ", "in", " ", "terms", " ", "of", " ", "the", " ", 
     "variable", " ", "z"}], ",", " ", 
    RowBox[{"\[Eta]", "=", 
     RowBox[{
      RowBox[{"1", "/", "c"}], "=", "1"}]}]}], "*)"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"totalMPMEven", "=", 
    RowBox[{"Series", "[", 
     RowBox[{"totalMPMEven", ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "writing", " ", "them", " ", "as", " ", "a", " ", "SeriesData", " ", "to", 
    " ", "truncate", " ", "the", " ", "expansion", " ", "to", " ", 
    SuperscriptBox["p\[Infinity]", "2"], " ", "when", " ", "we", " ", 
    "compare", " ", "to", " ", "the", " ", "EFT"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.91621884220018*^9, 3.916218850030924*^9}, {
   3.916219022769329*^9, 3.916219063232778*^9}, {3.916219215115164*^9, 
   3.916219244289247*^9}, {3.916220330044607*^9, 3.9162203302138166`*^9}, 
   3.916222992024688*^9, {3.916226692309291*^9, 3.916226694511652*^9}, {
   3.916229114012087*^9, 3.916229169585985*^9}, {3.9162292675697412`*^9, 
   3.916229269260079*^9}, 3.9162297490684032`*^9, {3.916249993578795*^9, 
   3.916250139230153*^9}, {3.916371448585245*^9, 3.9163714654774733`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"363e0b8e-31fd-46d2-850b-2e8b7a7148c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totalEFTEven", "=", 
   RowBox[{"(", 
    RowBox[{
    "finEven", "+", " ", "divEven", "+", " ", "extraEven", "+", "VVEven"}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916229283423711*^9, 3.916229294669918*^9}, {
   3.916248523097928*^9, 3.9162485237541237`*^9}, 3.916370247392621*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"4e6a8504-b33d-4673-9571-e8bf7ea6d724"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"totalEFTEven", "-", "totalMPMEven"}], "/.", 
   RowBox[{"LN0", "->", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"pinf", " ", "u"}], 
      RowBox[{"b", " ", "\[Mu]"}]], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "this", " ", "corresponds", " ", "to", " ", "a", " ", "choice", " ", "of",
      " ", "\[Mu]"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", "fixing"}], " ", "t"}], "=", "0"}]}], 
   "*)"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.916219337705348*^9, 3.9162194704584923`*^9}, {
   3.9162195104133987`*^9, 3.916219549999618*^9}, {3.916219613992798*^9, 
   3.9162196709728937`*^9}, {3.916220343915147*^9, 3.916220346432272*^9}, {
   3.916221113165552*^9, 3.916221132748622*^9}, {3.916221330615439*^9, 
   3.916221331712228*^9}, {3.9162246711966257`*^9, 3.916224672020245*^9}, 
   3.916224864784562*^9, {3.9162252677526283`*^9, 3.916225269524748*^9}, {
   3.916225365588785*^9, 3.9162253667561607`*^9}, {3.9162254423890533`*^9, 
   3.916225442807735*^9}, {3.9162255163844843`*^9, 3.9162255533163652`*^9}, {
   3.916225735413706*^9, 3.9162257362333393`*^9}, {3.9162257943416433`*^9, 
   3.916225800853853*^9}, 3.916226001807406*^9, {3.91622604190658*^9, 
   3.916226120433114*^9}, {3.9162267086799307`*^9, 3.916226722831607*^9}, 
   3.91622921053718*^9, {3.9162292991498413`*^9, 3.9162293043198853`*^9}, {
   3.916244708433243*^9, 3.916244733223278*^9}, 3.916244948111809*^9, {
   3.9162485271198997`*^9, 3.916248529591447*^9}, {3.916250183592783*^9, 
   3.9162502234186296`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"48a2738e-2802-4e7b-8eba-5e47a74ee6d7"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "pinf", "]"}], "3"],
  SeriesData[$CellContext`pinf, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9162203468553143`*^9, {3.916221110735775*^9, 3.916221136325364*^9}, {
   3.916221313772122*^9, 3.916221333659074*^9}, 3.916224829758254*^9, 
   3.916224865339716*^9, 3.916225359310149*^9, 3.916225389662043*^9, 
   3.916225444181303*^9, {3.916225517798791*^9, 3.916225553728462*^9}, {
   3.9162257317823668`*^9, 3.916225736518173*^9}, {3.916225797668941*^9, 
   3.916225801429566*^9}, 3.916226004132622*^9, {3.916226053550908*^9, 
   3.91622612094447*^9}, {3.916226704534483*^9, 3.916226723233746*^9}, 
   3.916229131778269*^9, {3.916229197917761*^9, 3.916229211173286*^9}, 
   3.916229305103569*^9, 3.916229598149292*^9, {3.916229671303135*^9, 
   3.916229696191018*^9}, 3.916229773953199*^9, {3.916244712818708*^9, 
   3.916244750705738*^9}, 3.916244948990931*^9, 3.916248294586581*^9, 
   3.916248578425005*^9, 3.916250016595635*^9, 3.916327816626524*^9, 
   3.916370252004377*^9, 3.916371650486472*^9, 3.9163755093839703`*^9, 
   3.9163859385998487`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"39cf1c58-a1d8-4c10-9ec6-9809d59b033e"]
}, Open  ]],

Cell[TextData[{
 "In the MPM result ",
 Cell[BoxData[
  FormBox[
   RowBox[{"LN0", "=", 
    RowBox[{"Log", "[", 
     RowBox[{"2", 
      SubscriptBox["b", "0"], "\[Omega]", " ", 
      SuperscriptBox["e", 
       SubscriptBox["\[Gamma]", "E"]]}], "]"}]}], TraditionalForm]],
  ExpressionUUID->"c994f432-5203-477c-b326-0c557107209c"],
 "\n\nIn the EFT result ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      SubscriptBox["p", "\[Infinity]"], " ", "u"}], 
     RowBox[{"b", " ", 
      SubscriptBox["\[Mu]", "IR"]}]], "]"}], "=", 
   RowBox[{"Log", "[", 
    FractionBox["\[Omega]", 
     SubscriptBox["\[Mu]", "IR"]], "]"}]}]],
  CellChangeTimes->{{3.916219337705348*^9, 3.9162194704584923`*^9}, {
    3.9162195104133987`*^9, 3.916219549999618*^9}, {3.916219613992798*^9, 
    3.9162196709728937`*^9}, {3.916220343915147*^9, 3.916220346432272*^9}, {
    3.916221113165552*^9, 3.916221132748622*^9}, {3.916221330615439*^9, 
    3.916221331712228*^9}, {3.9162246711966257`*^9, 3.916224672020245*^9}, 
    3.916224864784562*^9, {3.9162252677526283`*^9, 3.916225269524748*^9}, {
    3.916225365588785*^9, 3.9162253667561607`*^9}, {3.9162254423890533`*^9, 
    3.916225442807735*^9}, {3.9162255163844843`*^9, 3.9162255533163652`*^9}, {
    3.916225735413706*^9, 3.9162257362333393`*^9}, {3.9162257943416433`*^9, 
    3.916225800853853*^9}, 3.916226001807406*^9, {3.91622604190658*^9, 
    3.916226120433114*^9}, {3.9162267086799307`*^9, 3.916226722831607*^9}, 
    3.91622921053718*^9, {3.9162292991498413`*^9, 3.9162293043198853`*^9}, {
    3.916244708433243*^9, 3.916244733223278*^9}, 3.916244948111809*^9, {
    3.9162485271198997`*^9, 3.916248529591447*^9}, {3.916250183592783*^9, 
    3.9162502234186296`*^9}},ExpressionUUID->
  "e9b3e97c-a714-4a02-b091-a2d06db53d4f"],
 "\n\nWe find perfect agreement between the two results at the IR running \
scale ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "IR"], TraditionalForm]],ExpressionUUID->
  "9d6a231d-5efb-4aeb-819f-c9a75e779c11"],
 " such that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"2", 
      SubscriptBox["b", "0"], 
      SubscriptBox["\[Mu]", "IR"], " ", 
      SuperscriptBox["e", 
       SubscriptBox["\[Gamma]", "E"]]}], "]"}], "=", "0"}], TraditionalForm]],
  ExpressionUUID->"e245ddbf-c201-42b6-861c-e03417d8ec0f"],
 ", i.e. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Mu]", "IR"], "=", 
    FractionBox[
     SuperscriptBox["e", 
      RowBox[{"-", 
       SubscriptBox["\[Gamma]", "E"]}]], 
     RowBox[{"2", " ", 
      SubscriptBox["b", "0"]}]]}], TraditionalForm]],ExpressionUUID->
  "ac39a8b7-119b-40de-a4d6-4074461d367a"],
 "."
}], "Text",
 CellChangeTimes->{{3.9163202870587378`*^9, 3.916320320078794*^9}, {
   3.916320375014085*^9, 3.916320412884288*^9}, 3.916320773075016*^9, {
   3.9163236932247334`*^9, 3.916323865292323*^9}, {3.916323923665883*^9, 
   3.9163239645049133`*^9}, {3.916324188129006*^9, 
   3.9163241881292133`*^9}},ExpressionUUID->"7d5bdead-6fa9-4c57-b47e-\
fa0e902b8701"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["G", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e0e7d62b-6c95-4a76-8a00-5656fa1d5ee9"],
 "- odd-in-\[Phi]"
}], "Subsubsection",
 CellChangeTimes->{{3.9162476190704517`*^9, 3.916247636120167*^9}, {
  3.916371127174521*^9, 
  3.9163711309583607`*^9}},ExpressionUUID->"d9f2630a-7792-4148-a4ca-\
e0772e20f215"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"totalMPMOdd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"V21instG2eta0", " ", 
         RowBox[{"Y", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "2", ",", "1", ",", "theta", ",", "phi"}],
           "]"}]}], "+", 
        RowBox[{"V2m1instG2eta0", " ", 
         RowBox[{"Y", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "2", ",", 
           RowBox[{"-", "1"}], ",", "theta", ",", "phi"}], "]"}]}], "+", 
        RowBox[{"U33instG2eta0", " ", 
         RowBox[{"Y", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "theta", ",", "phi"}],
           "]"}]}], "+", 
        RowBox[{"U31instG2eta0", " ", 
         RowBox[{"Y", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "3", ",", "1", ",", "theta", ",", "phi"}],
           "]"}]}], "+", 
        RowBox[{"U3m1instG2eta0", " ", 
         RowBox[{"Y", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "3", ",", 
           RowBox[{"-", "1"}], ",", "theta", ",", "phi"}], "]"}]}], "+", 
        RowBox[{"U3m3instG2eta0", " ", 
         RowBox[{"Y", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "3", ",", 
           RowBox[{"-", "3"}], ",", "theta", ",", "phi"}], "]"}]}], "+", 
        RowBox[{"V21tailG2eta0", " ", 
         RowBox[{"Y", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "2", ",", "1", ",", "theta", ",", "phi"}],
           "]"}]}], "+", 
        RowBox[{"V2m1tailG2eta0", " ", 
         RowBox[{"Y", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "2", ",", 
           RowBox[{"-", "1"}], ",", "theta", ",", "phi"}], "]"}]}], "+", 
        RowBox[{"U33tailG2eta0", " ", 
         RowBox[{"Y", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "3", ",", "3", ",", "theta", ",", "phi"}],
           "]"}]}], "+", 
        RowBox[{"U31tailG2eta0", " ", 
         RowBox[{"Y", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "3", ",", "1", ",", "theta", ",", "phi"}],
           "]"}]}], "+", 
        RowBox[{"U3m1tailG2eta0", " ", 
         RowBox[{"Y", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "3", ",", 
           RowBox[{"-", "1"}], ",", "theta", ",", "phi"}], "]"}]}], "+", 
        RowBox[{"U3m3tailG2eta0", " ", 
         RowBox[{"Y", "[", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "3", ",", 
           RowBox[{"-", "3"}], ",", "theta", ",", "phi"}], "]"}]}]}], "/.", 
       RowBox[{"theta", "->", 
        RowBox[{"Pi", "/", "2"}]}]}], "/.", 
      RowBox[{"phi", "->", 
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{"Log", "[", "z", "]"}]}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m1", "->", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"M", "-", 
           RowBox[{"M", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ",", 
       RowBox[{"m2", "->", 
        RowBox[{
         FractionBox["1", "2"], " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}]}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"totalMPMOdd", "=", 
    RowBox[{"Series", "[", 
     RowBox[{"totalMPMOdd", ",", 
      RowBox[{"{", 
       RowBox[{"pinf", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "writing", " ", "them", " ", "as", " ", "a", " ", "SeriesData", " ", "to", 
    " ", "truncate", " ", "the", " ", "expansion", " ", "to", " ", 
    SuperscriptBox["p\[Infinity]", "2"], " ", "when", " ", "we", " ", 
    "compare", " ", "to", " ", "the", " ", "EFT"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"totalMPMOdd", "=", 
  RowBox[{"totalMPMOdd", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"selecting", " ", 
    SuperscriptBox["G", "2"], 
    RowBox[{"(", 
     RowBox[{"\[Eta]", "+", 
      SuperscriptBox["\[Eta]", "4"]}], ")"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.916247650678031*^9, 3.916247652129703*^9}, {
   3.916247884706716*^9, 3.916247890011095*^9}, 3.916248263359384*^9, {
   3.916248313362756*^9, 3.916248493333807*^9}, {3.916248587121149*^9, 
   3.916248595460703*^9}, {3.916248954787881*^9, 3.916248981738491*^9}, {
   3.916249160218487*^9, 3.9162492335666027`*^9}, {3.916249906666291*^9, 
   3.9162499595644693`*^9}, {3.9162500922671137`*^9, 3.916250103310132*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a6d5104c-8626-489a-ad81-01d0ac13ec5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"7", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "4"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["z", "2"], "+", 
             SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "6"]}], ")"}]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     "\[CapitalDelta]"}], 
    RowBox[{"480", " ", "b", " ", 
     SuperscriptBox["z", "3"]}]], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"480", " ", "b", " ", 
      SuperscriptBox["z", "3"]}]], 
    RowBox[{
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"7", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "4"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["z", "2"], "+", 
             SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"30", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "6"]}], ")"}]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"K1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"388", " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["z", "6"]}], ")"}]}], "+", 
          RowBox[{"194", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox["z", "2"], "+", 
             SuperscriptBox["z", "4"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["z", "6"]}]}], ")"}]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "679"}], "-", 
             RowBox[{"535", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"535", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"679", " ", 
              SuperscriptBox["z", "6"]}]}], ")"}]}], "-", 
          RowBox[{"60", " ", "LN0", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"7", " ", "u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "4"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["u", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["z", "2"], "+", 
                SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"K0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"194", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{"388", " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "6"]}], ")"}]}], "+", 
          RowBox[{"5", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{"97", "+", 
             RowBox[{"107", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"107", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"97", " ", 
              SuperscriptBox["z", "6"]}]}], ")"}]}], "-", 
          RowBox[{"60", " ", "LN0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["u", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "6"]}], ")"}]}], "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["z", "4"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "6"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", "\[CapitalDelta]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.916248957951935*^9, 3.916248982032815*^9}, 
   3.9162490715715723`*^9, {3.916249161347116*^9, 3.916249234524551*^9}, 
   3.91625001816197*^9, {3.916250096650284*^9, 3.916250103745104*^9}, 
   3.916327862540946*^9, 3.916370255553317*^9, 3.91637165309979*^9, 
   3.916375512864752*^9, 3.916385941299296*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"ed5ef299-74c8-4b97-90eb-4da34ec4e843"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"totalEFTOdd", "=", 
   RowBox[{"(", 
    RowBox[{
    "finOdd", "+", " ", "divOdd", "+", " ", "extraOdd", "+", "VVOdd"}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"totalEFTOdd", "=", 
  RowBox[{
   RowBox[{"totalEFTOdd", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"-", "4"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], 
   RowBox[{"(*", 
    RowBox[{"selecting", " ", 
     SuperscriptBox["G", "2"], 
     RowBox[{"(", 
      RowBox[{"\[Eta]", "+", 
       SuperscriptBox["\[Eta]", "4"]}], ")"}], " ", "among", " ", "all", " ", 
     "contributions"}], "*)"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.9162485206706657`*^9, 3.916248520991548*^9}, {
   3.9162486102534018`*^9, 3.916248617343368*^9}, {3.916249078683535*^9, 
   3.916249166000646*^9}, {3.9162499646149187`*^9, 3.916249969812092*^9}, 
   3.916370259060995*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"848190f8-38a3-4d2a-aaa5-bba8d945b23e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"K1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"7", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "4"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["z", "2"], "+", 
             SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"K0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "6"]}], ")"}]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     "\[CapitalDelta]"}], 
    RowBox[{"32", " ", "b", " ", 
     SuperscriptBox["z", "3"]}]], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"480", " ", "b", " ", 
      SuperscriptBox["z", "3"]}]], 
    RowBox[{
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", "\[CapitalDelta]", 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"K1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"67", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"4", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"134", "-", 
             RowBox[{"325", " ", "u"}]}], ")"}], " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"134", "+", 
             RowBox[{"325", " ", "u"}]}], ")"}], " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"67", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"4", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["z", "6"]}]}], ")"}]}], "+", 
       RowBox[{"K0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"134", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{"5", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"67", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"67", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
          RowBox[{"268", " ", 
           SuperscriptBox["u", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "6"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"K1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"7", " ", "u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "4"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["u", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["z", "2"], "+", 
                SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"K0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["u", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "6"]}], ")"}]}], "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["z", "4"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"30", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"K1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"7", " ", "u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "4"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["u", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["z", "2"], "+", 
                SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"K0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["u", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "6"]}], ")"}]}], "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["z", "4"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"pinf", " ", "u"}], 
             RowBox[{"b", " ", "\[Mu]"}]], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.916249083616831*^9, 3.9162492174710827`*^9}, 
   3.916250020686337*^9, 3.916327863808538*^9, 3.916370259627569*^9, 
   3.9163716544826*^9, 3.916375513919797*^9, 3.916385942799271*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"133b0189-3997-4de8-affa-fc57e57be908"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"totalEFTOdd", "-", " ", "totalMPMOdd"}], "/.", 
   RowBox[{"LN0", "->", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"pinf", " ", "u"}], 
      RowBox[{"b", " ", "\[Mu]"}]], "]"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9162485992140913`*^9, 3.91624869688383*^9}, {
   3.91624872985585*^9, 3.916248732124033*^9}, 3.916249197533819*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"bdc798c0-9c37-4eef-bb7e-ced4cc06dda9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9162486010396357`*^9, 3.916248698106489*^9}, 
   3.916248732735256*^9, {3.916249194730645*^9, 3.916249218238172*^9}, 
   3.916327865560557*^9, 3.9163702614503593`*^9, 3.916371656162292*^9, 
   3.9163755149451036`*^9, 3.916385943904063*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"3f4a2bc9-e82a-45a4-99b8-ad114cf14406"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1512, 916},
WindowMargins->{{-1, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"428dae52-cbac-456f-85e3-97bbfdfe3615"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 199, 3, 30, "Input",ExpressionUUID->"ff70d0cd-d0f6-4304-b3d7-7baa9043bcd5"],
Cell[760, 25, 799, 16, 30, "Input",ExpressionUUID->"2af8e768-bdfa-4827-bc56-5a466feb07cb"],
Cell[1562, 43, 598, 14, 30, "Input",ExpressionUUID->"ad46f012-33c7-49a9-ab7e-eedb888cd534"],
Cell[CellGroupData[{
Cell[2185, 61, 369, 10, 45, "Subsubsection",ExpressionUUID->"a3de4412-95db-40cb-94fd-a33471eb81e9"],
Cell[2557, 73, 1997, 46, 73, "Input",ExpressionUUID->"51df87a9-69da-4655-b265-49e84027ede5"],
Cell[4557, 121, 263, 5, 30, "Input",ExpressionUUID->"a946b57a-1245-48f8-8e68-9d12fae3c8b5"],
Cell[CellGroupData[{
Cell[4845, 130, 1353, 20, 30, "Input",ExpressionUUID->"cfa00dc9-7c84-4b9c-8ad6-d840b0d00f1e"],
Cell[6201, 152, 1353, 22, 34, "Output",ExpressionUUID->"bc2d878a-d379-4e3b-a45a-1d5d55fa45fa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7603, 180, 413, 10, 45, "Subsubsection",ExpressionUUID->"204ce391-6e9d-4783-87d3-b070bba4f087"],
Cell[8019, 192, 3232, 79, 133, "Input",ExpressionUUID->"6dd390b6-291d-4a42-872c-cb926f13044e"],
Cell[11254, 273, 624, 15, 30, "Input",ExpressionUUID->"a0691b49-4722-48bf-bb00-1c6c133c9029"],
Cell[CellGroupData[{
Cell[11903, 292, 1400, 21, 30, "Input",ExpressionUUID->"88298bd7-d079-4ad6-bcec-30fc01952926"],
Cell[13306, 315, 1284, 18, 34, "Output",ExpressionUUID->"6891954b-3dac-4282-96be-4d9274dcb817"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14639, 339, 367, 10, 45, "Subsubsection",ExpressionUUID->"3c63c6cd-ff8e-416b-a1dd-bc3f216b6d2f"],
Cell[15009, 351, 2024, 47, 73, "Input",ExpressionUUID->"363e0b8e-31fd-46d2-850b-2e8b7a7148c3"],
Cell[17036, 400, 411, 9, 30, "Input",ExpressionUUID->"4e6a8504-b33d-4673-9571-e8bf7ea6d724"],
Cell[CellGroupData[{
Cell[17472, 413, 1689, 33, 49, "Input",ExpressionUUID->"48a2738e-2802-4e7b-8eba-5e47a74ee6d7"],
Cell[19164, 448, 1234, 21, 34, "Output",ExpressionUUID->"39cf1c58-a1d8-4c10-9ec6-9809d59b033e"]
}, Open  ]],
Cell[20413, 472, 3068, 75, 148, "Text",ExpressionUUID->"7d5bdead-6fa9-4c57-b47e-fa0e902b8701"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23518, 552, 398, 11, 45, "Subsubsection",ExpressionUUID->"d9f2630a-7792-4148-a4ca-e0772e20f215"],
Cell[CellGroupData[{
Cell[23941, 567, 4660, 121, 177, "Input",ExpressionUUID->"a6d5104c-8626-489a-ad81-01d0ac13ec5f"],
Cell[28604, 690, 8323, 224, 152, "Output",ExpressionUUID->"ed5ef299-74c8-4b97-90eb-4da34ec4e843"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36964, 919, 1012, 26, 54, "Input",ExpressionUUID->"848190f8-38a3-4d2a-aaa5-bba8d945b23e"],
Cell[37979, 947, 8751, 242, 160, "Output",ExpressionUUID->"133b0189-3997-4de8-affa-fc57e57be908"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46767, 1194, 491, 11, 49, "Input",ExpressionUUID->"bdc798c0-9c37-4eef-bb7e-ced4cc06dda9"],
Cell[47261, 1207, 414, 7, 57, "Output",ExpressionUUID->"3f4a2bc9-e82a-45a4-99b8-ad114cf14406"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/MPMmultipoles.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    338462,       8687]
NotebookOptionsPosition[    326879,       8502]
NotebookOutlinePosition[    327274,       8518]
CellTagsIndexPosition[    327231,       8515]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Using", " ", "the", " ", "notation", " ", "of", " ", 
      RowBox[{"arXiv", ":", 
       RowBox[{
        RowBox[{
         RowBox[{"2309.14925", "[", 
          RowBox[{"gr", "-", "qc"}], "]"}], " ", "we", " ", "hereby", " ", 
         "give", " ", "the", " ", "PN"}], "-", 
        RowBox[{"expansion", " ", "of", " ", "the", " ", "spin"}], "-", 
        RowBox[{
        "weighted", " ", "spherical", " ", "harmonics", " ", "components", 
         " ", "of", " ", "the", " ", "MPM", " ", "expansion", " ", "of", " ", 
         "the", " ", "frequency"}], "-", 
        RowBox[{"domain", " ", 
         RowBox[{"(", 
          RowBox[{"omega", ">", "0"}], ")"}], " ", "rescaled", " ", "complex",
          " ", "waveform", " ", "W", 
         RowBox[{"(", 
          RowBox[{"omega", ",", "theta", ",", "phi"}], ")"}]}]}]}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"c", "^", "4"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "G"}], ")"}]}], " ", "R", 
       RowBox[{"(", 
        RowBox[{"h", "+", 
         RowBox[{
          RowBox[{"-", "i"}], " ", "hx"}]}], ")"}]}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "^", "4"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "G"}], ")"}]}], " ", 
       RowBox[{"eps", "^", "mu"}], " ", 
       RowBox[{"eps", "^", "nu"}], " ", "R", " ", "h_mu", " ", "nu"}]}]}], 
    ",", 
    RowBox[{"defined", " ", "in", " ", 
     RowBox[{"Eq", ".", "1.2"}], " ", "there"}], ",", 
    RowBox[{
     RowBox[{
     "with", " ", "the", " ", "complex", " ", "polarization", " ", "vector", 
      " ", "eps"}], "=", 
     RowBox[{
      RowBox[{"\\", "bar"}], " ", "m", " ", "defined", " ", "in", " ", 
      RowBox[{"Eq", ".", "2.1", ".", "Using"}], " ", "the", " ", "notation", 
      " ", "of", " ", "Eq", " ", "2.4"}]}], ",", 
    RowBox[{
     RowBox[{"we", " ", "have", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"with", " ", "eta"}], "=", 
        RowBox[{"1", "/", "c"}]}], ")"}], " ", "W", 
      RowBox[{"(", 
       RowBox[{"omega", ",", "theta", ",", "phi"}], ")"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"U2", "+", 
          RowBox[{"eta", 
           RowBox[{"(", 
            RowBox[{"V2", "+", "U3"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"eta", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"V3", "+", "U4"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"eta", "^", "3"}], 
           RowBox[{"(", 
            RowBox[{"V4", "+", "U5"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"eta", "^", "4"}], 
           RowBox[{"(", 
            RowBox[{"V5", "+", "U6"}], ")"}]}], "+"}], "..."}], " ", "Each", 
        " ", "Ul", " ", "or", " ", "Vl", " ", "is", " ", "decomposed", " ", 
        "in", " ", "spin"}], "-", 
       RowBox[{
       "weighted", " ", "spherical", " ", "harmonics", " ", "as", " ", "Ul", 
        RowBox[{"(", 
         RowBox[{"omega", ",", "theta", ",", "phi"}], ")"}]}]}], "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\\", "sum_m"}], " ", "Ulm", 
        RowBox[{"(", "omega", ")"}], " ", 
        RowBox[{"Y", "[", 
         RowBox[{"s", ",", "l", ",", "m", ",", "theta", ",", "phi"}], "]"}], 
        " ", "and", " ", "Vl", 
        RowBox[{"(", 
         RowBox[{"omega", ",", "theta", ",", "phi"}], ")"}]}], "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\\", "sum_m"}], " ", "Vlm", 
         RowBox[{"(", "omega", ")"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"s", ",", "l", ",", "m", ",", "theta", ",", "phi"}], "]"}], 
         " ", "with", " ", "spin", " ", "s"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"minus", " ", "2"}], ")"}], ".", "Our"}], " ", 
          "definition", " ", "of", " ", 
          RowBox[{"Y", "[", 
           RowBox[{"s", ",", "l", ",", "m", ",", "theta", ",", "phi"}], "]"}],
           " ", "follows", " ", "the", " ", "Mathematica", " ", "definition", 
          " ", "with", " ", "zeta"}], "=", 
         RowBox[{
         "0", " ", "and", " ", "is", " ", "included", " ", "below", " ", 
          "for", " ", 
          RowBox[{"completeness", ".", "The"}], " ", 
          RowBox[{"Ul", "'"}], "s", " ", "are", " ", "the", " ", 
          "\"\< even-parity\>\"", " ", "radiative", " ", 
          "multipoles"}]}]}]}]}]}], ",", 
    RowBox[{"l", "^", "+"}], ",", 
    RowBox[{
     RowBox[{"while", " ", "the", " ", 
      RowBox[{"Vl", "'"}], "s", " ", "are", " ", "the", " ", "odd"}], "-", 
     RowBox[{"parity", " ", "ones"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"l", "^", 
        RowBox[{"-", 
         RowBox[{".", "The"}]}]}], " ", "phi"}], "-", 
      RowBox[{"even", " ", "piece", " ", "of", " ", "W", " ", 
       RowBox[{"(", 
        RowBox[{"containing", " ", "only", " ", "even", " ", 
         RowBox[{"m", "'"}], "s"}], ")"}], " ", "is", " ", "Wphi"}], "-", 
      "even"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"U2", "+", 
          RowBox[{
           RowBox[{"eta", "^", "2"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"V3", "+", "U4"}], ")"}], "++"}], 
           RowBox[{"eta", "^", "4"}], 
           RowBox[{"(", 
            RowBox[{"V5", "+", "U6"}], ")"}]}], "+"}], "..."}], " ", "while", 
        " ", "its", " ", "phi"}], "-", 
       RowBox[{"odd", " ", "piece", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "which", " ", "is", " ", "also", " ", "an", " ", "odd", " ", 
           "function", " ", "of", " ", "the", " ", "mass", " ", "difference", 
           " ", "m1"}], "-", "m2"}], ")"}], " ", "is", " ", "Wphi"}], "-", 
       "odd"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"eta", 
            RowBox[{"(", 
             RowBox[{"V2", "+", "U3"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"eta", "^", "3"}], 
            RowBox[{"(", 
             RowBox[{"V4", "+", "U5"}], ")"}]}], "+"}], "..."}], " ", "The", 
         " ", "one"}], "-", 
        RowBox[{
        "loop", " ", "accuracy", " ", "corresponds", " ", "to", " ", 
         "accuracy", " ", "O", 
         RowBox[{"(", 
          RowBox[{"G", "^", "3"}], ")"}], " ", "in", " ", 
         RowBox[{"(", 
          RowBox[{"h", "+", 
           RowBox[{
            RowBox[{"-", "i"}], " ", "hx"}]}], ")"}]}]}], "=", 
       RowBox[{"G", "+", 
        RowBox[{"G", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"G", "^", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"where", " ", 
            RowBox[{"G", "^", "1"}], " ", "is", " ", "static", " ", "and", 
            " ", "does", " ", "not", " ", "show", " ", "up", " ", "when", " ",
             "omega"}], ">", "0"}], ")"}]}]}]}]}]}], ",", 
    RowBox[{
     RowBox[{"so", " ", "that", " ", "W", 
      RowBox[{"(", "omega", ")"}]}], "=", 
     RowBox[{
      RowBox[{"WG", 
       RowBox[{"(", "omega", ")"}]}], "+", 
      RowBox[{
       RowBox[{"WG", "^", "2"}], 
       RowBox[{"(", "omega", ")"}]}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
      "where", " ", "each", " ", "power", " ", "of", " ", "G", " ", "is", " ",
        "PN"}], "-", 
      RowBox[{
      "expanded", " ", "in", " ", "powers", " ", "of", " ", "pinf"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"gamma", "^", "2"}], "-", "1"}], "]"}], ".", "The"}], " ", 
       "PN", " ", "expansion", " ", "is", " ", "conventionally", " ", 
       "labelled", " ", "by", " ", "powers", " ", "of", " ", "eta"}], "=", 
      RowBox[{"1", "/", "c"}]}]}], ",", 
    RowBox[{
     RowBox[{
     "starting", " ", "from", " ", "the", " ", "usual", " ", "leading"}], "-", 
     RowBox[{
     "order", " ", "\"\< Newtonian\>\"", " ", "value", " ", "of", " ", "each",
       " ", "radiative", " ", "multipole", " ", "Ul", " ", "or", " ", "Vl", 
      " ", "labelled", " ", "as", " ", 
      RowBox[{"eta", "^", "0."}], " ", 
      RowBox[{"E", ".", "g"}], " ", "the", " ", "Einstein", " ", "quadrupole",
       " ", "formula", " ", "corresponds", " ", "to", " ", 
      RowBox[{"U2Geta", "^", "0"}], " ", "We", " ", "list", " ", "below", " ",
       "all", " ", "the", " ", 
      RowBox[{"Ulm", "'"}], "s", " ", "and", " ", 
      RowBox[{"Vlm", "'"}], "s", " ", "needed", " ", "to", " ", "reach", " ", 
      "the", " ", "fractional", " ", "2.5", "PN", " ", "accuracy", " ", 
      RowBox[{"(", 
       RowBox[{"eta", "^", "5"}], ")"}], " ", "beyond", " ", "the", " ", 
      "leading"}], "-", 
     RowBox[{"order", " ", "in", " ", "the", " ", "phi"}], "-", 
     RowBox[{"even", " ", "part", " ", "of", " ", "W"}]}], ",", 
    RowBox[{
     RowBox[{"the", " ", "accuracy", " ", 
      RowBox[{"(", 
       RowBox[{"G", "+", 
        RowBox[{"G", "^", "2"}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"eta", "^", "2"}], "+", 
         RowBox[{"eta", "^", "3"}], "+", 
         RowBox[{"eta", "^", "4"}], "+", 
         RowBox[{"eta", "^", "5"}]}], ")"}], ".", "They"}], " ", "are", " ", 
      "functions", " ", "of", " ", "M"}], "=", 
     RowBox[{"m1", "+", "m2"}]}], ",", 
    RowBox[{"nu", "=", 
     RowBox[{"m1", " ", 
      RowBox[{"m2", "/", 
       RowBox[{"M", "^", "2"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"pinf", " ", "and", " ", "u"}], "=", 
     RowBox[{
      RowBox[{"omega", " ", 
       RowBox[{"b", "/", "pinf"}], " ", "For", " ", "the", " ", "phi"}], "-", 
      RowBox[{"odd", " ", "part", " ", "of", " ", "W"}]}]}], ",", 
    RowBox[{"we", " ", "give", " ", "the", " ", 
     RowBox[{"Ulm", "'"}], "s", " ", "and", " ", 
     RowBox[{"Vlm", "'"}], "s", " ", "needed", " ", "to", " ", "reach", " ", 
     "the", " ", "accuracy", " ", 
     RowBox[{"(", 
      RowBox[{"G", "+", 
       RowBox[{"G", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"eta", "^", "1"}], "+", 
       RowBox[{"eta", "^", "4"}]}], ")"}]}], ",", 
    RowBox[{"without", " ", "giving", " ", "the", " ", 
     RowBox[{"eta", "^", "3"}], " ", "and", " ", 
     RowBox[{"eta", "^", "5"}], " ", 
     RowBox[{"contributions", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.9142357911290855`*^9, 3.914235978878379*^9}, {
   3.914236037725068*^9, 3.9142360453411875`*^9}, {3.9143903391381297`*^9, 
   3.9143903394280376`*^9}, {3.9143903728620005`*^9, 3.914390373244304*^9}, 
   3.915688233981691*^9, 3.916285048694004*^9, 3.916370830993546*^9, 
   3.916370867788091*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"d8c0469e-c37f-4d12-998e-5b1877d60433"],

Cell[CellGroupData[{

Cell["Spin-Weighted Spherical Harmonics", "Section",
 CellChangeTimes->{{3.9141602844661417`*^9, 3.9141603137343235`*^9}, {
   3.9141604193027883`*^9, 3.914160460695278*^9}, 
   3.9141605573098583`*^9},ExpressionUUID->"1c4229b0-8218-4582-afdc-\
5d6943294983"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"s_", ",", "l_", ",", "m_", ",", "th_", ",", "ph_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "m"}], "*", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "m"}], ")"}], "!"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "-", "m"}], ")"}], "!"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "l"}], "+", "1"}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "s"}], ")"}], "!"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "-", "s"}], ")"}], "!"}], "*", "4", "*", "Pi"}], 
            ")"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"th", "/", "2"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "*", "l"}], ")"}]}], "*", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"l", "-", "s"}], ",", "r"}], "]"}], "*", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"l", "+", "s"}], ",", 
              RowBox[{"r", "+", "s", "-", "m"}]}], "]"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"l", "-", "r", "-", "s"}], ")"}]}], "*", 
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{"I", "*", "m", "*", "ph"}], ")"}]}], "*", 
            RowBox[{
             RowBox[{"Cot", "[", 
              RowBox[{"th", "/", "2"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "r"}], "+", "s", "-", "m"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", 
             RowBox[{"l", "-", "s"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Element", "[", 
            RowBox[{"ph", ",", "Reals"}], "]"}], ",", 
           RowBox[{"Element", "[", 
            RowBox[{"th", ",", "Reals"}], "]"}]}], "}"}]}]}], "]"}]}]}], 
    ";"}], "\n"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.914160464792119*^9, 3.914160475826089*^9}, 
   3.9141605318887296`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"841fe324-4150-4784-956b-76c6cea1f337"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Y", "[", 
   RowBox[{
    RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "theta", ",", "phi"}], 
   "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.914160502465287*^9, 3.9141605318887296`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d765b435-cd1f-4a43-88d5-61876bda77ee"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "phi"}]], " ", 
  SqrtBox[
   FractionBox["5", "\[Pi]"]], " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", 
    FractionBox["theta", "2"], "]"}], "4"]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.914160519077746*^9, 3.9141605318887296`*^9}, 
   3.9151811410372553`*^9, 3.91527790099127*^9, 3.916375475677143*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"2a354a2e-8f9d-46f2-9e0c-486f59aaccbc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["phi-even terms up to 2.5PN", "Chapter",
 CellChangeTimes->{{3.9143902845474997`*^9, 
  3.9143902975809097`*^9}},ExpressionUUID->"5557ed91-d8df-462e-8d46-\
a433ce3a8a1e"],

Cell[CellGroupData[{

Cell["U2m  at G^1 and G^2 and at eta^0,2,4 ", "Section",
 CellChangeTimes->{{3.914135284212717*^9, 3.9141353085659084`*^9}, 
   3.9141356339946117`*^9, {3.914135868305361*^9, 3.914135870566283*^9}, {
   3.9141602428713956`*^9, 3.914160271232463*^9}, 3.914160553980933*^9, {
   3.9152759782641954`*^9, 3.9152759867098193`*^9}, {3.91527617219072*^9, 
   3.915276173927089*^9}, {3.915277308128417*^9, 
   3.915277308412139*^9}},ExpressionUUID->"eab94bb4-c1a8-43fe-9e18-\
920cd3cb3b44"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"U2m", " ", 
     RowBox[{"G", "^", "1"}]}], ",", 
    RowBox[{"eta", "=", "0"}], ",", "2", ",", "4"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.914159285925367*^9, 3.914159309730777*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"be482db3-3ce7-47cf-a71f-2b8842f2e7e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U22G1eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], "*", "nu", "*", "G", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", "*", "Pi", "*", "u"}], "+", 
         RowBox[{"12", "*", "Pi"}]}], ")"}], "*", 
       RowBox[{"K0", "/", 
        RowBox[{"(", 
         RowBox[{"30", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "pinf"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "*", "nu", "*", "G", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", "*", "Pi", "*", "u"}], "+", 
         RowBox[{"24", "*", "Pi"}]}], ")"}], "*", 
       RowBox[{"K1", "/", 
        RowBox[{"(", 
         RowBox[{"30", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "pinf"}], ")"}]}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9141585140872536`*^9, 3.9141585236365967`*^9}, {
   3.9141586529538093`*^9, 3.9141586737562475`*^9}, {3.9141592532801356`*^9, 
   3.9141592608885765`*^9}, {3.915181770250631*^9, 3.9151817772108994`*^9}, 
   3.9152744479005547`*^9, {3.9152744932831707`*^9, 3.9152745017254405`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"eebf879a-b9ab-4f57-9617-989b3d245578"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"U22G1eta2", "=", 
    RowBox[{
     RowBox[{"M", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "nu", "*", "pinf", "*", "G", "*", 
          RowBox[{"Sqrt", "[", "5", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"26", "/", "15"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"8", "/", "5"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"4", "/", "5"}], "*", "nu", "*", "u", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"2", "/", "45"}], "*", "Pi", "*", "u"}], "+", 
            RowBox[{
             RowBox[{"38", "/", "45"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"8", "/", "15"}], "*", "nu", "*", "Pi"}]}], ")"}], "*", 
          "K0"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"7", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", "nu", "*", "pinf", "*", "G", "*", 
          RowBox[{"Sqrt", "[", "5", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "46"}], "/", "15"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"8", "/", "5"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"8", "/", "5"}], "*", "nu", "*", "u", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"17", "/", "45"}], "*", "Pi", "*", "u"}], "+", 
            RowBox[{
             RowBox[{"38", "/", "45"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"16", "/", "15"}], "*", "nu", "*", "Pi"}]}], ")"}], "*", 
          "K1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"7", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.914158538104766*^9, 3.9141585416663413`*^9}, {
   3.9141587102263737`*^9, 3.914158737199295*^9}, 3.9152744519611273`*^9, {
   3.915274513733759*^9, 3.915274519348702*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"9794ebd4-b191-4126-a216-ce5fca349880"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"U22G1eta4", "=", 
    RowBox[{
     RowBox[{"M", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"41", "*", "nu", "*", 
           RowBox[{"pinf", "^", "3"}], "*", "G", "*", 
           RowBox[{"Sqrt", "[", "5", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "288"}], "/", "205"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"438", "/", "205"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"24", "/", "41"}], "*", "nu", "*", "u", "*", "Pi"}], 
             "-", 
             RowBox[{
              RowBox[{"264", "/", "205"}], "*", "u", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1077", "/", "205"}], "*", "Pi", "*", "u"}], "-", 
             RowBox[{
              RowBox[{"144", "/", "205"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"284", "/", "205"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"8", "/", "5"}], "*", 
              RowBox[{"u", "^", "3"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1068", "/", "205"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"988", "/", "205"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"48", "/", "205"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"936", "/", "205"}], "*", "nu", "*", "Pi"}]}], ")"}], 
           "*", "K0"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"378", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"41", "*", "nu", "*", 
          RowBox[{"pinf", "^", "3"}], "*", "G", "*", 
          RowBox[{"Sqrt", "[", "5", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "153"}], "/", "41"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"56", "/", "205"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"216", "/", "205"}], "*", "nu", "*", "u", "*", "Pi"}], 
            "+", 
            RowBox[{
             RowBox[{"792", "/", "205"}], "*", "Pi", "*", "u"}], "-", 
            RowBox[{
             RowBox[{"288", "/", "205"}], "*", 
             RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"284", "/", "205"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"8", "/", "5"}], "*", 
             RowBox[{"u", "^", "3"}], "*", 
             RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"904", "/", "205"}], "*", 
             RowBox[{"nu", "^", "2"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"988", "/", "205"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"576", "/", "205"}], "*", "u", "*", 
             RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"94", "/", "205"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"1152", "/", "205"}], "*", "nu", "*", "Pi"}]}], ")"}], 
          "*", "K1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"378", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.914158543056945*^9, 3.914158546510553*^9}, {
   3.9141587797676105`*^9, 3.9141588128003254`*^9}, 3.9152744575489793`*^9, {
   3.9152745300348577`*^9, 3.915274535773882*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0bd1af66-d0e9-487d-8998-13fe697c7117"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U20G1eta0", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "nu", "*", "G", "*", 
         RowBox[{"Sqrt", "[", "30", "]"}], "*", "K0"}], ")"}]}], "*", 
      RowBox[{
       RowBox[{"M", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"15", "*", "pinf"}], ")"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U20G1eta2", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "*", "nu", "*", "pinf", "*", "G", "*", 
         RowBox[{"Sqrt", "[", "30", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"104", "/", "45"}], "*", "K0", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"64", "/", "45"}], "*", "K1", "*", "nu", "*", "u", "*", 
            "Pi"}], "+", 
           RowBox[{
            RowBox[{"236", "/", "45"}], "*", "K1", "*", "Pi", "*", "u"}], "-", 
           RowBox[{
            RowBox[{"32", "/", "45"}], "*", "K0", "*", "nu", "*", "Pi"}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"28", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"U20G1eta4", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"41", "*", "nu", "*", 
         RowBox[{"pinf", "^", "3"}], "*", "G", "*", 
         RowBox[{"Sqrt", "[", "30", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"192", "/", "205"}], "*", "K0", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"2876", "/", "205"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"544", "/", "205"}], "*", "K1", "*", "nu", "*", "u", "*", 
            "Pi"}], "-", 
           RowBox[{
            RowBox[{"16", "/", "5"}], "*", "K1", "*", "Pi", "*", "u"}], "+", 
           RowBox[{
            RowBox[{"96", "/", "205"}], "*", "K0", "*", 
            RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"8", "/", "205"}], "*", "K0", "*", 
            RowBox[{"nu", "^", "2"}], "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"224", "/", "205"}], "*", "K1", "*", 
            RowBox[{"nu", "^", "2"}], "*", "u", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"1216", "/", "205"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"624", "/", "205"}], "*", "K0", "*", "nu", "*", "Pi"}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"756", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.914158556041499*^9, 3.9141585644507065`*^9}, {
  3.9141588680656385`*^9, 3.9141588889033184`*^9}, {3.914158920275362*^9, 
  3.914158940108074*^9}, {3.9141589762984667`*^9, 3.914159001473008*^9}, {
  3.9152744612037106`*^9, 3.9152744671892614`*^9}, {3.915274551046224*^9, 
  3.9152745707054844`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"ada2a88f-5ce1-4fa1-bd7e-7fc49ed07fd2"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U2m2G1eta0", "=", 
     RowBox[{
      RowBox[{"-", "nu"}], "*", "G", "*", 
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"Sqrt", "[", "5", "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"4", "/", "5"}], "*", "K0", "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"8", "/", "5"}], "*", "K1", "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"8", "/", "5"}], "*", "K0", "*", "Pi", "*", "u"}], "+", 
         RowBox[{
          RowBox[{"8", "/", "5"}], "*", "K1", "*", "Pi", "*", "u"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "pinf"}], ")"}]}]}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U2m2G1eta2", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"3", "*", "nu", "*", "pinf", "*", "G", "*", 
         RowBox[{"Sqrt", "[", "5", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "26"}], "/", "15"}], "*", "K0", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"46", "/", "15"}], "*", "K1", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"8", "/", "5"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"8", "/", "5"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"8", "/", "5"}], "*", "K1", "*", "nu", "*", "u", "*", 
            "Pi"}], "-", 
           RowBox[{
            RowBox[{"4", "/", "5"}], "*", "K0", "*", "nu", "*", "u", "*", 
            "Pi"}], "-", 
           RowBox[{
            RowBox[{"2", "/", "45"}], "*", "K0", "*", "Pi", "*", "u"}], "-", 
           RowBox[{
            RowBox[{"17", "/", "45"}], "*", "K1", "*", "Pi", "*", "u"}], "+", 
           RowBox[{
            RowBox[{"38", "/", "45"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"38", "/", "45"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"16", "/", "15"}], "*", "K1", "*", "nu", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"8", "/", "15"}], "*", "K0", "*", "nu", "*", "Pi"}]}], 
          ")"}]}], ")"}]}], "*", 
      RowBox[{
       RowBox[{"M", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"7", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"U2m2G1eta4", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"41", "*", "nu", "*", 
           RowBox[{"pinf", "^", "3"}], "*", "G", "*", 
           RowBox[{"Sqrt", "[", "5", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "288"}], "/", "205"}], "*", "K0", "*", "Pi"}], 
             "+", 
             RowBox[{
              RowBox[{"153", "/", "41"}], "*", "K1", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"56", "/", "205"}], "*", "K1", "*", 
              RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"438", "/", "205"}], "*", "K0", "*", 
              RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"216", "/", "205"}], "*", "K1", "*", "nu", "*", "u", 
              "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"24", "/", "41"}], "*", "K0", "*", "nu", "*", "u", "*", 
              "Pi"}], "+", 
             RowBox[{
              RowBox[{"264", "/", "205"}], "*", "K0", "*", "u", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"1077", "/", "205"}], "*", "K0", "*", "Pi", "*", "u"}], 
             "+", 
             RowBox[{
              RowBox[{"792", "/", "205"}], "*", "K1", "*", "Pi", "*", "u"}], 
             "+", 
             RowBox[{
              RowBox[{"288", "/", "205"}], "*", "K1", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"144", "/", "205"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"284", "/", "205"}], "*", "K1", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"284", "/", "205"}], "*", "K0", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"8", "/", "5"}], "*", "K1", "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"8", "/", "5"}], "*", "K0", "*", 
              RowBox[{"u", "^", "3"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"904", "/", "205"}], "*", "K1", "*", 
              RowBox[{"u", "^", "2"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"988", "/", "205"}], "*", "K1", "*", "nu", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1068", "/", "205"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"988", "/", "205"}], "*", "K0", "*", 
              RowBox[{"u", "^", "3"}], "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"576", "/", "205"}], "*", "K1", "*", 
              RowBox[{"nu", "^", "2"}], "*", "u", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"94", "/", "205"}], "*", "K1", "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"48", "/", "205"}], "*", "K0", "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1152", "/", "205"}], "*", "K1", "*", "nu", "*", "Pi"}],
              "-", 
             RowBox[{
              RowBox[{"936", "/", "205"}], "*", "K0", "*", "nu", "*", 
              "Pi"}]}], ")"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"378", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9141585657017035`*^9, 3.914158573153781*^9}, {
  3.9141590667244463`*^9, 3.914159088149436*^9}, {3.9141591221583757`*^9, 
  3.9141591383301177`*^9}, {3.9141591790783997`*^9, 3.914159199635374*^9}, {
  3.9152745839156647`*^9, 3.915274614888688*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"7a704b22-3ff5-436a-95fa-7e345b5091e5"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"U2G1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"U22G1eta0", "+", 
        RowBox[{"U22G1eta2", "*", 
         RowBox[{"eta", "^", "2"}]}], "+", 
        RowBox[{"U22G1eta4", "*", 
         RowBox[{"eta", "^", "4"}]}]}], ")"}], "*", 
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "theta", ",", "phi"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"U20G1eta0", "+", 
        RowBox[{"U20G1eta2", "*", 
         RowBox[{"eta", "^", "2"}]}], "+", 
        RowBox[{"U20G1eta4", "*", 
         RowBox[{"eta", "^", "4"}]}]}], ")"}], "*", 
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "theta", ",", "phi"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"U2m2G1eta0", "+", 
        RowBox[{"U2m2G1eta2", "*", 
         RowBox[{"eta", "^", "2"}]}], "+", 
        RowBox[{"U2m2G1eta4", "*", 
         RowBox[{"eta", "^", "4"}]}]}], ")"}], "*", 
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "2", ",", 
        RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.915181186515669*^9, 3.915181253993808*^9}, {
  3.915181292072424*^9, 3.915181373181885*^9}, {3.9151814970266733`*^9, 
  3.9151815101804094`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"36cc88a6-f31e-4041-af5f-ebc02fb6049e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"U2G1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"K0", "->", 
          RowBox[{"BesselK", "[", 
           RowBox[{"0", ",", "u"}], "]"}]}], ",", 
         RowBox[{"K1", "->", 
          RowBox[{"BesselK", "[", 
           RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", "->", "0.1"}], ",", 
        RowBox[{"nu", "->", 
         RowBox[{"1", "/", "3"}]}], ",", 
        RowBox[{"theta", "->", 
         RowBox[{"Pi", "/", "3"}]}], ",", 
        RowBox[{"phi", "->", 
         RowBox[{"Pi", "/", "4"}]}], ",", 
        RowBox[{"G", "->", "1"}], ",", 
        RowBox[{"pinf", "->", ".1"}], ",", 
        RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.915181376039647*^9, 3.915181475278384*^9}, {
  3.9151817949616656`*^9, 3.9151818048357973`*^9}, {3.9151843310206127`*^9, 
  3.915184344940301*^9}, {3.915184378590054*^9, 3.9151843915896873`*^9}, {
  3.915274623504264*^9, 3.915274625668068*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b97309b0-c404-43bc-8413-af3c0c188434"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3.03383628087752`"}], "-", 
    RowBox[{"49.39869531538026`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.09778027758963032`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.6889091818365786`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["eta", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.00013572546472299815`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.0013807158088520735`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["eta", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.915181476059436*^9, 3.9151815152606726`*^9, {3.9151817884034023`*^9, 
   3.9151818059293184`*^9}, 3.9151843591052046`*^9, 3.9151843925890512`*^9, {
   3.9152746268421097`*^9, 3.9152746469449997`*^9}, 3.915277901101051*^9, 
   3.9163754757147417`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"4f47533b-d664-4269-a7dc-75ede47f107e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"U2m", " ", 
     RowBox[{"G", "^", "2"}]}], ",", 
    RowBox[{"eta", "=", "0"}], ",", "2", ",", "4"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"U22G2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", "5", "]"}]}], "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "nu", "*", "u", "*", 
        RowBox[{"G", "^", "2"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", "*", "K0", "*", "Pi", "*", "u"}], "+", 
           RowBox[{"24", "*", "K1", "*", "Pi", "*", "u"}], "+", 
           RowBox[{"12", "*", "K0", "*", "Pi"}], "+", 
           RowBox[{"24", "*", "K1", "*", "Pi"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"60", "*", 
           RowBox[{"pinf", "^", "3"}], "*", "b"}], ")"}]}]}], " ", ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"U22G2eta2", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"Sqrt", "[", "5", "]"}], "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
          RowBox[{"G", "^", "2"}], "*", "nu", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "28"}], "/", "5"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"56", "/", "5"}], "*", "Pi", "*", "u"}], "-", 
            RowBox[{
             RowBox[{"56", "/", "5"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"143", "/", "45"}], "*", "K1", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"47", "/", "15"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K0", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"4", "/", "15"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K1", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"8", "/", "5"}], "*", "K0", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"8", "/", "5"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "K1", "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"26", "/", "15"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "K0", "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"38", "/", "15"}], "*", "K1", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K0", "*", "nu", "*", "Pi"}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K1", "*", "nu", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"38", "/", "45"}], "*", "K0", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"38", "/", "45"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "K1", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"124", "/", "45"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "K0", "*", "Pi"}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"14", "*", 
          RowBox[{"Exp", "[", "u", "]"}], "*", "u", "*", "pinf", "*", "b"}], 
         ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"U22G2eta4", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"41", "*", 
           RowBox[{"Sqrt", "[", "5", "]"}], "*", "pinf", "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
           RowBox[{"G", "^", "2"}], "*", "nu", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"810", "/", "41"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"988", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "5"}], "*", "K0", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"45", "/", "41"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K1", "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"3618", "/", "205"}], "*", "Pi", "*", "u"}], "+", 
             RowBox[{
              RowBox[{"8", "/", "5"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"84", "/", "41"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"864", "/", "205"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"2592", "/", "205"}], "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"117", "/", "205"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
              RowBox[{"u", "^", "3"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"9", "/", "41"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K1", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"2342", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "K1", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"9", "/", "82"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"8", "/", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "5"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"256", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "K1", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"988", "/", "205"}], "*", "nu", "*", "K1", "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"129", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"7128", "/", "205"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"6156", "/", "205"}], "*", "nu", "*", "u", "*", "Pi"}], 
             "+", 
             RowBox[{
              RowBox[{"8424", "/", "205"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"6588", "/", "205"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1179", "/", "82"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"3636", "/", "205"}], "*", "K1", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"2157", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "K0", "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"978", "/", "205"}], "*", "K0", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"224", "/", "41"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "K1", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"2832", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "K0", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"284", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "5"}], "*", "K0", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"284", "/", "205"}], "*", "K1", "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"90", "/", "41"}], "*", "K1", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"387", "/", "82"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"6192", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K1", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1848", "/", "205"}], "*", "K0", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}]}], ")"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"756", "*", 
          RowBox[{"Exp", "[", "u", "]"}], "*", "u", "*", "b"}], ")"}]}], " ", 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9141593338770375`*^9, 3.914159355411572*^9}, {
  3.914159432994362*^9, 3.914159454133892*^9}, {3.9141594980895066`*^9, 
  3.9141595518851094`*^9}, {3.914159589624649*^9, 3.914159601549345*^9}, {
  3.914159661001608*^9, 3.9141596832707787`*^9}, {3.915182100064308*^9, 
  3.915182110640039*^9}, {3.915274687634602*^9, 3.9152747109038124`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"f88e6124-697f-40ec-8626-89a4b8a27b22"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U20G2eta0", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", "30", "]"}]}], "*", 
      RowBox[{"Pi", "^", 
       RowBox[{"(", 
        RowBox[{"3", "/", "2"}], ")"}]}], "*", 
      RowBox[{"G", "^", "2"}], "*", 
      RowBox[{"M", "^", "3"}], "*", "nu", "*", "u", "*", 
      RowBox[{"K0", "/", 
       RowBox[{"(", 
        RowBox[{"15", "*", 
         RowBox[{"pinf", "^", "3"}], "*", "b"}], ")"}]}]}]}], " ", ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U20G2eta2", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13", "*", 
          RowBox[{"Sqrt", "[", "30", "]"}], "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
          RowBox[{"G", "^", "2"}], "*", "nu", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"472", "/", "195"}], "*", "K1", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"376", "/", "195"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K0", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"128", "/", "195"}], "*", "K1", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"8", "/", "13"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K0", "*", "nu", "*", "Pi"}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"112", "*", 
          RowBox[{"Exp", "[", "u", "]"}], "*", "u", "*", "pinf", "*", "b"}], 
         ")"}]}], " ", ")"}]}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"U20G2eta4", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"41", "*", 
          RowBox[{"Sqrt", "[", "30", "]"}], "*", "pinf", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
          RowBox[{"G", "^", "2"}], "*", "nu", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"756", "/", "41"}], "*", "Pi", "*", "u"}], "+", 
            RowBox[{
             RowBox[{"756", "/", "41"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"8", "/", "205"}], "*", "K0", "*", 
             RowBox[{"nu", "^", "2"}], "*", 
             RowBox[{"u", "^", "4"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"64", "/", "205"}], "*", 
             RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
             RowBox[{"u", "^", "3"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"3", "/", "41"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K0", "*", 
             RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"3842", "/", "205"}], "*", "K1", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"129", "/", "41"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K0", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"2876", "/", "205"}], "*", "K0", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"494", "/", "41"}], "*", "K1", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"393", "/", "41"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K0", "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"1216", "/", "205"}], "*", "K0", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"1512", "/", "205"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"1512", "/", "205"}], "*", "nu", "*", "u", "*", "Pi"}]}],
            ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1512", "*", 
          RowBox[{"Exp", "[", "u", "]"}], "*", "u", "*", "b"}], ")"}]}], 
       ")"}]}]}], " ", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.914159362726686*^9, 3.914159373960905*^9}, {
  3.914159798170144*^9, 3.9141598152762547`*^9}, {3.914159863722181*^9, 
  3.9141598897459593`*^9}, {3.914159950923174*^9, 3.9141599722115355`*^9}, {
  3.915182114936405*^9, 3.915182123064909*^9}, {3.9152747210709643`*^9, 
  3.9152747434198184`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"a5c6ed75-c7ff-4db0-b6d3-296b1e6757aa"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U2m2G2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", "5", "]"}]}], "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
        RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"4", "/", "5"}], "*", "K0", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"8", "/", "5"}], "*", "K1", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"8", "/", "5"}], "*", "K0", "*", "Pi", "*", "u"}], "+", 
           RowBox[{
            RowBox[{"8", "/", "5"}], "*", "K1", "*", "Pi", "*", "u"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"pinf", "^", "3"}], "*", "b"}], ")"}]}]}], " ", ")"}]}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U2m2G2eta2", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"Sqrt", "[", "5", "]"}], "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
           RowBox[{"G", "^", "2"}], "*", "nu", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "28"}], "/", "5"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"143", "/", "45"}], "*", "K1", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"47", "/", "15"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"4", "/", "15"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K1", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"8", "/", "5"}], "*", "K0", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"8", "/", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "K1", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"26", "/", "15"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "K0", "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"38", "/", "15"}], "*", "K1", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K1", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"38", "/", "45"}], "*", "K0", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"38", "/", "45"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "K1", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"124", "/", "45"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "K0", "*", "Pi"}]}], ")"}]}], 
          ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"14", "*", 
          RowBox[{"Exp", "[", "u", "]"}], "*", "u", "*", "pinf", "*", "b"}], 
         ")"}]}], " ", ")"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U2m2G2eta4", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"41", "*", 
           RowBox[{"Sqrt", "[", "5", "]"}], "*", "pinf", "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
           RowBox[{"G", "^", "2"}], "*", "nu", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "4482"}], "/", "205"}], "*", "Pi", "*", "u"}], 
             "-", 
             RowBox[{
              RowBox[{"2592", "/", "205"}], "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"224", "/", "41"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "K1", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"2832", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "K0", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"284", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "5"}], "*", "K0", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"284", "/", "205"}], "*", "K1", "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"810", "/", "41"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"45", "/", "41"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K1", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1179", "/", "82"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"972", "/", "205"}], "*", "nu", "*", "u", "*", "Pi"}], 
             "-", 
             RowBox[{
              RowBox[{"1848", "/", "205"}], "*", "K0", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"2342", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "K1", "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"129", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"9", "/", "82"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"8", "/", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "5"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"256", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "K1", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"988", "/", "205"}], "*", "nu", "*", "K1", "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"84", "/", "41"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"988", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "5"}], "*", "K0", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"90", "/", "41"}], "*", "K1", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"387", "/", "82"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"6192", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K1", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"978", "/", "205"}], "*", "K0", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"117", "/", "205"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
              RowBox[{"u", "^", "3"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"9", "/", "41"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K1", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"8", "/", "5"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"2157", "/", "205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "K0", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"3636", "/", "205"}], "*", "K1", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}]}], ")"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"756", "*", 
          RowBox[{"Exp", "[", "u", "]"}], "*", "u", "*", "b"}], ")"}]}], 
       ")"}]}]}], " ", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.914159376132325*^9, 3.914159387633959*^9}, {
  3.9141600525273886`*^9, 3.914160078347131*^9}, {3.9141601161121025`*^9, 
  3.9141601400722404`*^9}, {3.914160180690426*^9, 3.9141602023921137`*^9}, {
  3.915182053728575*^9, 3.9151820596073327`*^9}, {3.915274748890903*^9, 
  3.915274773381928*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"62a8c311-3572-48c6-99b0-66ccc0fdd4f0"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"U2G2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"U22G2eta0", "+", 
        RowBox[{"U22G2eta2", "*", 
         RowBox[{"eta", "^", "2"}]}], "+", 
        RowBox[{"U22G2eta4", "*", 
         RowBox[{"eta", "^", "4"}]}]}], ")"}], "*", 
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "theta", ",", "phi"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"U20G2eta0", "+", 
        RowBox[{"U20G2eta2", "*", 
         RowBox[{"eta", "^", "2"}]}], "+", 
        RowBox[{"U20G2eta4", "*", 
         RowBox[{"eta", "^", "4"}]}]}], ")"}], "*", 
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "theta", ",", "phi"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"U2m2G2eta0", "+", 
        RowBox[{"U2m2G2eta2", "*", 
         RowBox[{"eta", "^", "2"}]}], "+", 
        RowBox[{"U2m2G2eta4", "*", 
         RowBox[{"eta", "^", "4"}]}]}], ")"}], "*", 
      RowBox[{"Y", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "2", ",", 
        RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.915182062784599*^9, 3.9151820885086164`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"b44a4d3e-236c-40a0-8f08-8069e438b658"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"U2G2", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"K0", "->", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "u"}], "]"}]}], ",", 
          RowBox[{"K1", "->", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", "->", "0.1"}], ",", 
         RowBox[{"nu", "->", 
          RowBox[{"1", "/", "3"}]}], ",", 
         RowBox[{"theta", "->", 
          RowBox[{"Pi", "/", "3"}]}], ",", 
         RowBox[{"phi", "->", 
          RowBox[{"Pi", "/", "4"}]}], ",", 
         RowBox[{"b", "->", "1"}], ",", 
         RowBox[{"G", "->", "1"}], ",", 
         RowBox[{"pinf", "->", ".1"}], ",", 
         RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9152748159354124`*^9, 3.9152748237640767`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"3da1bdfe-e0d2-4d9f-ba2e-64ccd8dd40d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "47.655388860994975`"}], "-", 
    RowBox[{"775.9528914985957`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.1713341935210337`", "\[VeryThinSpace]", "-", 
     RowBox[{"213.31728663639728`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["eta", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.11550033956958124`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.867876201904941`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["eta", "4"]}]}]], "Output",
 CellChangeTimes->{3.9152748252482953`*^9, 3.915277901179648*^9, 
  3.91637547573437*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"20d181b8-df75-4d44-85ae-ca4a798e1b20"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["V3m at G^1 and G^2 and at fractional order eta^0,2", "Section",
 CellChangeTimes->{
  3.9141620356224484`*^9, {3.9141622483258133`*^9, 3.9141622864442625`*^9}, {
   3.915276177167821*^9, 3.915276177943954*^9}, {3.9152773117368007`*^9, 
   3.9152773123679237`*^9}, {3.9156883834150553`*^9, 
   3.9156883883876514`*^9}},ExpressionUUID->"9b477deb-d376-43d4-b502-\
f4b45504d51d"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "V3m", " ", "enter", " ", "the", " ", "waveform", " ", "W", " ", "as", " ", 
    RowBox[{"eta", "^", "2"}], " ", "V3m"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9156883490534515`*^9, 3.9156883758606596`*^9}, 
   3.9156884516554947`*^9, 3.915688507084879*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"9d183648-b20a-4bce-9994-95304b1f3620"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"V32G1eta0", "=", 
    RowBox[{
     RowBox[{"M", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"4", "/", "7"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"2", "/", "7"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
           "pinf", "*", 
           RowBox[{
            RowBox[{"nu", "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], "/", "21"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"2", "/", "21"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
           "pinf", "*", 
           RowBox[{"nu", "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}]}], ")"}], "*", 
        "G", "*", "K0"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"4", "/", "7"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"4", "/", "7"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
           "pinf", "*", 
           RowBox[{
            RowBox[{"nu", "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], "/", "21"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"4", "/", "21"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
           "pinf", "*", 
           RowBox[{"nu", "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}]}], ")"}], "*", 
        "G", "*", "K1"}]}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9141623069170322`*^9, 3.914162316556122*^9}, {
   3.9141625393488007`*^9, 3.9141626096405907`*^9}, 3.915182375000128*^9, {
   3.9152748602414494`*^9, 3.9152748655917854`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"ba5987ac-31c6-46fc-a6dc-6cc0ea5b4408"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"V32G1eta2", "=", 
    RowBox[{
     RowBox[{"M", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"52", "/", "189"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"10", "/", "21"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"10", "/", "63"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
           RowBox[{"pinf", "^", "3"}], "*", 
           RowBox[{
            RowBox[{"nu", "^", "3"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "22"}], "/", "27"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"2", "/", "21"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"38", "/", "63"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
           RowBox[{"pinf", "^", "3"}], "*", 
           RowBox[{
            RowBox[{"nu", "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"208", "/", "945"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"2", "/", "35"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"13", "/", "63"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
           RowBox[{"pinf", "^", "3"}], "*", 
           RowBox[{"nu", "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}]}], ")"}], "*", 
        "G", "*", "K0"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"52", "/", "189"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"64", "/", "189"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"20", "/", "63"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
           RowBox[{"pinf", "^", "3"}], "*", 
           RowBox[{
            RowBox[{"nu", "^", "3"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "22"}], "/", "27"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"95", "/", "189"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"50", "/", "63"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
           RowBox[{"pinf", "^", "3"}], "*", 
           RowBox[{
            RowBox[{"nu", "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"208", "/", "945"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"158", "/", "945"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"16", "/", "63"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
           RowBox[{"pinf", "^", "3"}], "*", 
           RowBox[{"nu", "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}]}], ")"}], "*", 
        "G", "*", "K1"}]}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.914162339819296*^9, 3.9141623437370005`*^9}, {
   3.9141626970838118`*^9, 3.9141627662344093`*^9}, 3.915182378079997*^9, {
   3.915274993127274*^9, 3.915274998274663*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"365c6305-dcbd-4aa5-be73-eca9d7ca261d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V30G1eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", "G", "*", "nu", "*", "pinf", "*", "u", "*", 
    RowBox[{"Sqrt", "[", "210", "]"}], "*", 
    RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", "nu"}], "-", "1"}], ")"}], "*", 
    RowBox[{"K0", "/", "105"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V30G1eta2", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "*", 
         RowBox[{"Sqrt", "[", "210", "]"}], "*", "nu", "*", 
         RowBox[{"pinf", "^", "3"}], "*", "u", "*", "G", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"104", "/", "1575"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"16", "/", "315"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"304", "/", "1575"}], "*", "nu", "*", "Pi"}]}], ")"}], 
         "*", "K0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "*", 
         RowBox[{"Sqrt", "[", "210", "]"}], "*", "nu", "*", 
         RowBox[{"pinf", "^", "3"}], "*", "u", "*", "G", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "328"}], "/", "675"}], "*", "nu", "*", "u", "*", 
            "Pi"}], "+", 
           RowBox[{
            RowBox[{"704", "/", "4725"}], "*", "Pi", "*", "u"}], "+", 
           RowBox[{
            RowBox[{"64", "/", "675"}], "*", "u", "*", 
            RowBox[{"nu", "^", "2"}], "*", "Pi"}]}], ")"}], "*", "K1"}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"16", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.914162290634338*^9, {3.914162345659544*^9, 3.9141623649600325`*^9}, {
   3.91416284889296*^9, 3.9141629278501096`*^9}, 3.915182382497078*^9, 
   3.915184173007783*^9, {3.915275006195463*^9, 3.9152750239464808`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"c7462a2c-7780-4192-a374-205c6558fc29"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V3m2G1eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"9", "*", "nu", "*", "pinf", "*", "u", "*", "G", "*", 
         RowBox[{"(", 
          RowBox[{"nu", "-", 
           RowBox[{"1", "/", "3"}]}], ")"}], "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"4", "/", "63"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"8", "/", "63"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
         "K0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"9", "*", "nu", "*", "pinf", "*", "u", "*", "G", "*", 
         RowBox[{"(", 
          RowBox[{"nu", "-", 
           RowBox[{"1", "/", "3"}]}], ")"}], "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], "/", "63"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"8", "/", "63"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
         "K1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3m2G1eta2", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"13", "*", "nu", "*", 
         RowBox[{"pinf", "^", "3"}], "*", "u", "*", "G", "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "/", "21"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"44", "/", "117"}], "*", 
            RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"4", "/", "91"}], "*", "nu", "*", "u", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"20", "/", "91"}], "*", "u", "*", 
            RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"12", "/", "455"}], "*", "Pi", "*", "u"}], "-", 
           RowBox[{
            RowBox[{"20", "/", "273"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"8", "/", "63"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"32", "/", "315"}], "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"76", "/", "273"}], "*", "nu", "*", "Pi"}]}], ")"}], "*", 
         "K0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"12", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"13", "*", "nu", "*", 
         RowBox[{"pinf", "^", "3"}], "*", "u", "*", "G", "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"32", "/", "273"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"44", "/", "117"}], "*", 
            RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"190", "/", "819"}], "*", "nu", "*", "u", "*", "Pi"}], 
           "+", 
           RowBox[{
            RowBox[{"316", "/", "4095"}], "*", "Pi", "*", "u"}], "+", 
           RowBox[{
            RowBox[{"40", "/", "273"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"8", "/", "63"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"128", "/", "819"}], "*", "u", "*", 
            RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"32", "/", "315"}], "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"100", "/", "273"}], "*", "nu", "*", "Pi"}]}], ")"}], "*",
          "K1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"12", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.914162044665019*^9, {3.9141623732898626`*^9, 3.914162382524561*^9}, {
   3.914163002565353*^9, 3.9141630769226294`*^9}, {3.915182387638275*^9, 
   3.915182396871009*^9}, {3.915184702070817*^9, 3.915184709298787*^9}, {
   3.915275072100836*^9, 3.91527508886528*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"68b96aba-98f8-412b-a54b-d3cc13dad1de"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V32G2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", "*", 
         RowBox[{"(", 
          RowBox[{"nu", "-", 
           RowBox[{"1", "/", "3"}]}], ")"}], "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", 
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"4", "/", "63"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"8", "/", "63"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
         RowBox[{"K0", "/", 
          RowBox[{"(", 
           RowBox[{"8", "*", "pinf", "*", "b"}], ")"}]}]}], "+", 
        RowBox[{"9", "*", 
         RowBox[{"(", 
          RowBox[{"nu", "-", 
           RowBox[{"1", "/", "3"}]}], ")"}], "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", 
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"8", "/", "63"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"8", "/", "63"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
         RowBox[{"K1", "/", 
          RowBox[{"(", 
           RowBox[{"8", "*", "pinf", "*", "b"}], ")"}]}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"V32G2eta2", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"13", "*", 
            RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
            RowBox[{"G", "^", "2"}], "*", 
            RowBox[{"Sqrt", "[", "7", "]"}], "*", "nu", "*", "pinf", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], "/", "63"}], "*", 
               RowBox[{"nu", "^", "2"}], "*", 
               RowBox[{"u", "^", "4"}], "*", 
               RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
              RowBox[{
               RowBox[{"8", "/", "91"}], "*", 
               RowBox[{"Exp", "[", "u", "]"}], "*", 
               RowBox[{"u", "^", "3"}], "*", 
               RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
              RowBox[{
               RowBox[{"2", "/", "273"}], "*", 
               RowBox[{"Exp", "[", "u", "]"}], "*", 
               RowBox[{"u", "^", "2"}], "*", 
               RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
              RowBox[{
               RowBox[{"44", "/", "273"}], "*", 
               RowBox[{"Exp", "[", "u", "]"}], "*", 
               RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
              RowBox[{
               RowBox[{"44", "/", "117"}], "*", "nu", "*", 
               RowBox[{"u", "^", "4"}], "*", 
               RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
              RowBox[{
               RowBox[{"44", "/", "91"}], "*", 
               RowBox[{"Exp", "[", "u", "]"}], "*", 
               RowBox[{"u", "^", "3"}], "*", "nu", "*", "Pi"}], "+", 
              RowBox[{
               RowBox[{"136", "/", "273"}], "*", 
               RowBox[{"Exp", "[", "u", "]"}], "*", 
               RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "-", 
              RowBox[{
               RowBox[{"32", "/", "315"}], "*", 
               RowBox[{"u", "^", "4"}], "*", 
               RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
              RowBox[{
               RowBox[{"72", "/", "455"}], "*", 
               RowBox[{"Exp", "[", "u", "]"}], "*", 
               RowBox[{"u", "^", "3"}], "*", "Pi"}]}], ")"}], "*", "K0"}], 
           ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", 
           RowBox[{"Exp", "[", "u", "]"}], "*", "b"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"13", "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
           RowBox[{"G", "^", "2"}], "*", 
           RowBox[{"Sqrt", "[", "7", "]"}], "*", "nu", "*", "pinf", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], "/", "63"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"20", "/", "819"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"4", "/", "273"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"856", "/", "4095"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"4", "/", "273"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"44", "/", "117"}], "*", "nu", "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"550", "/", "819"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"20", "/", "273"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"32", "/", "315"}], "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}]}], ")"}], "*", 
           "K1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", 
           RowBox[{"Exp", "[", "u", "]"}], "*", "b"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"13", "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
           RowBox[{"G", "^", "2"}], "*", 
           RowBox[{"Sqrt", "[", "7", "]"}], "*", "nu", "*", "pinf", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"24", "/", "91"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"48", "/", "91"}], "*", "Pi", "*", "u"}], "+", 
             RowBox[{
              RowBox[{"48", "/", "91"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"72", "/", "91"}], "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"144", "/", "91"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"144", "/", "91"}], "*", "nu", "*", "u", "*", "Pi"}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", 
           RowBox[{"Exp", "[", "u", "]"}], "*", "b"}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"V30G2eta0", "=", " ", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"Pi", "^", 
       RowBox[{"(", 
        RowBox[{"3", "/", "2"}], ")"}]}], "*", 
      RowBox[{"Sqrt", "[", "210", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"nu", "-", 
        RowBox[{"1", "/", "3"}]}], ")"}], "*", 
      RowBox[{"G", "^", "2"}], "*", "nu", "*", 
      RowBox[{"u", "^", "2"}], "*", 
      RowBox[{"K0", "/", 
       RowBox[{"(", 
        RowBox[{"70", "*", "pinf", "*", "b"}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V30G2eta2", "=", " ", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "pinf", "*", 
         RowBox[{"Sqrt", "[", "210", "]"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], "/", "315"}], "*", 
            RowBox[{"Exp", "[", "u", "]"}], "*", 
            RowBox[{"u", "^", "2"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"88", "/", "315"}], "*", 
            RowBox[{"Exp", "[", "u", "]"}], "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"272", "/", "315"}], "*", 
            RowBox[{"Exp", "[", "u", "]"}], "*", 
            RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}]}], ")"}], "*", 
         RowBox[{"K0", "/", 
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"Exp", "[", "u", "]"}], "*", "b"}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "pinf", "*", 
         RowBox[{"Sqrt", "[", "210", "]"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"32", "/", "135"}], "*", 
            RowBox[{"Exp", "[", "u", "]"}], "*", 
            RowBox[{"u", "^", "3"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"352", "/", "945"}], "*", 
            RowBox[{"Exp", "[", "u", "]"}], "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"164", "/", "135"}], "*", 
            RowBox[{"Exp", "[", "u", "]"}], "*", 
            RowBox[{"u", "^", "3"}], "*", "nu", "*", "Pi"}]}], ")"}], "*", 
         RowBox[{"K1", "/", 
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"Exp", "[", "u", "]"}], "*", "b"}], ")"}]}]}]}], 
       ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"V3m2G2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "*", 
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"nu", "-", 
             RowBox[{"1", "/", "3"}]}], ")"}], "*", 
           RowBox[{"G", "^", "2"}], "*", "nu", "*", 
           RowBox[{"u", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"4", "/", "63"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"8", "/", "63"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
           "K0"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", "*", "pinf", "*", "b"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "*", 
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"nu", "-", 
             RowBox[{"1", "/", "3"}]}], ")"}], "*", 
           RowBox[{"G", "^", "2"}], "*", "nu", "*", 
           RowBox[{"u", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], "/", "63"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"8", "/", "63"}], "*", "Pi", "*", "u"}]}], ")"}], "*", 
           "K1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", "*", "pinf", "*", "b"}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V3m2G2eta2", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"13", "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
           RowBox[{"G", "^", "2"}], "*", 
           RowBox[{"Sqrt", "[", "7", "]"}], "*", "nu", "*", "pinf", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"8", "/", "63"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"8", "/", "91"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"2", "/", "273"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"44", "/", "273"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"44", "/", "117"}], "*", "nu", "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"44", "/", "91"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"136", "/", "273"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"32", "/", "315"}], "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"72", "/", "455"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}]}], ")"}], "*", "K0"}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", 
           RowBox[{"Exp", "[", "u", "]"}], "*", "b"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"13", "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
           RowBox[{"G", "^", "2"}], "*", 
           RowBox[{"Sqrt", "[", "7", "]"}], "*", "nu", "*", "pinf", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], "/", "63"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"20", "/", "819"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"4", "/", "273"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"856", "/", "4095"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"4", "/", "273"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"44", "/", "117"}], "*", "nu", "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"550", "/", "819"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"20", "/", "273"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"32", "/", "315"}], "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}]}], ")"}], "*", 
           "K1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", 
           RowBox[{"Exp", "[", "u", "]"}], "*", "b"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"13", "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
           RowBox[{"G", "^", "2"}], "*", 
           RowBox[{"Sqrt", "[", "7", "]"}], "*", "nu", "*", "pinf", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"24", "/", "91"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"72", "/", "91"}], "*", "nu", "*", "Pi"}]}], ")"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", 
           RowBox[{"Exp", "[", "u", "]"}], "*", "b"}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.914162054428891*^9, {3.9141631269236603`*^9, 3.914163189944297*^9}, {
   3.91416350309051*^9, 3.9141635077749004`*^9}, {3.9141635492253327`*^9, 
   3.9141636318285017`*^9}, {3.91416368305318*^9, 3.914163698781881*^9}, {
   3.914163749926112*^9, 3.9141637883106036`*^9}, {3.9141638304324074`*^9, 
   3.914163835393714*^9}, {3.9141638755401883`*^9, 3.9141639267044086`*^9}, {
   3.915182402589095*^9, 3.9151824357427225`*^9}, 3.915182493554199*^9, {
   3.9151847254715405`*^9, 3.9151847549170275`*^9}, {3.915275101712658*^9, 
   3.915275158740197*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"b198aacf-6eb2-468b-8826-eba9803ddc51"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.914162054428891*^9, 3.9141621047899327`*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"fd9b9a0a-5485-433c-bd2b-fb5855875a2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V3G1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V32G1eta0", "+", 
         RowBox[{"V32G1eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3", ",", "2", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V30G1eta0", "+", 
         RowBox[{"V30G1eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V3m2G1eta0", "+", 
         RowBox[{"V3m2G1eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"V3G1", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"K0", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "u"}], "]"}]}], ",", 
           RowBox[{"K1", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "->", "0.1"}], ",", 
          RowBox[{"nu", "->", 
           RowBox[{"1", "/", "6"}]}], ",", 
          RowBox[{"theta", "->", 
           RowBox[{"Pi", "/", "3"}]}], ",", 
          RowBox[{"phi", "->", 
           RowBox[{"Pi", "/", "4"}]}], ",", 
          RowBox[{"b", "->", "1"}], ",", 
          RowBox[{"G", "->", "1"}], ",", 
          RowBox[{"pinf", "->", ".1"}], ",", 
          RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9151824530256786`*^9, 3.915182460689449*^9}, {
   3.9151825092857227`*^9, 3.915182553058688*^9}, {3.915182599694063*^9, 
   3.9151826749175725`*^9}, {3.915184540486045*^9, 3.915184550630371*^9}, 
   3.9151850061388717`*^9, {3.9152752118405666`*^9, 3.915275213798538*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"8a7ed4d4-7da4-4d8f-9acc-c8742cfb1eac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "0.00018961476755484504`"}], "+", 
    RowBox[{"0.0004806927709521761`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"7.606879613067026`*^-6", "-", 
     RowBox[{"2.3701527983399574`*^-6", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["eta", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.9151826269535003`*^9, 3.915182687148389*^9, 3.915184558690816*^9, 
   3.9151847624823384`*^9, 3.9151849635024967`*^9, 3.9151850120582714`*^9, {
   3.9152752051561975`*^9, 3.915275214461829*^9}, 3.915277901336316*^9, 
   3.916375475791732*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"f3e7be4e-18fa-4f5c-9f8d-e34d77555e84"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.914162108851495*^9, 3.914162112585349*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"b07a670e-8538-4403-ab77-69b7a565c68a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V3G2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V32G2eta0", "+", 
         RowBox[{"V32G2eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3", ",", "2", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V30G2eta0", "+", 
         RowBox[{"V30G2eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V3m2G2eta0", "+", 
         RowBox[{"V3m2G2eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"V3G2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"K0", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "u"}], "]"}]}], ",", 
           RowBox[{"K1", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "->", "0.1"}], ",", 
          RowBox[{"nu", "->", 
           RowBox[{"1", "/", "6"}]}], ",", 
          RowBox[{"theta", "->", 
           RowBox[{"Pi", "/", "3"}]}], ",", 
          RowBox[{"phi", "->", 
           RowBox[{"Pi", "/", "4"}]}], ",", 
          RowBox[{"b", "->", "1"}], ",", 
          RowBox[{"G", "->", "1"}], ",", 
          RowBox[{"pinf", "->", ".1"}], ",", 
          RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
    "]"}], "\[IndentingNewLine]", "\n"}]}]], "Input",
 CellChangeTimes->{{3.915182441554185*^9, 3.9151824421633625`*^9}, {
   3.9151825560906096`*^9, 3.9151826224380174`*^9}, {3.9151826534202576`*^9, 
   3.9151826841435747`*^9}, {3.9151845451929264`*^9, 3.9151845560836678`*^9}, 
   3.915184595547081*^9, {3.915275221735281*^9, 3.9152752238735905`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"50dbdee9-55cc-4930-a45f-31e172cb24dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "0.0029784618038121865`"}], "+", 
    RowBox[{"0.007550704389285389`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.00016168346109977273`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.001328935494029453`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["eta", "2"]}]}]], "Output",
 CellChangeTimes->{{3.915184946864648*^9, 3.9151849635337396`*^9}, 
   3.915275227431765*^9, 3.9152779013835793`*^9, 3.9163754758009157`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"56ef47dd-b2b6-48dc-ad8f-e53932f83068"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.9141621158815937`*^9, {3.915184665144758*^9, 3.91518466844176*^9}, 
   3.9151849820002155`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"bf6067b5-9d19-4633-9e9b-d2d1640541bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["U4m at G^1 and G^2 and at fractional order eta^0,2", "Section",
 CellChangeTimes->{{3.9142130900393443`*^9, 3.914213110077937*^9}, {
  3.915276180762586*^9, 3.9152761815843105`*^9}, {3.9152773152636404`*^9, 
  3.9152773158201017`*^9}, {3.915688415193115*^9, 
  3.9156884180959916`*^9}},ExpressionUUID->"ad9fff0a-777c-47f4-adb8-\
9db7f86b1d3e"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "U4m", " ", "enter", " ", "the", " ", "waveform", " ", "W", " ", "as", " ", 
    RowBox[{"eta", "^", "2"}], " ", "U4m"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.915688429859891*^9, 3.9156884460059075`*^9}, 
   3.915688502387336*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"75b7fd24-46e2-4010-a951-2b1112d75541"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"U44G1eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "*", "G", "*", 
      RowBox[{"Sqrt", "[", "7", "]"}], "*", "pinf", "*", 
      RowBox[{"(", 
       RowBox[{"nu", "-", 
        RowBox[{"1", "/", "3"}]}], ")"}], "*", "nu", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"29", "/", "252"}], "*", "K1", "*", "Pi", "*", "u"}], "+", 
         RowBox[{
          RowBox[{"4", "/", "63"}], "*", "K0", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"1", "/", "42"}], "*", "K0", "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"2", "/", "63"}], "*", "K0", "*", 
          RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"2", "/", "63"}], "*", "K1", "*", 
          RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"5", "/", "63"}], "*", "K1", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"1", "/", "14"}], "*", "K0", "*", "u", "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"2", "/", "21"}], "*", "K1", "*", "Pi"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U44G1eta2", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"48", "*", "G", "*", 
        RowBox[{"Sqrt", "[", "7", "]"}], "*", 
        RowBox[{"pinf", "^", "3"}], "*", "nu", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"23", "/", "504"}], "*", "K1", "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"3", "/", "112"}], "*", "K0", "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"43", "/", "5040"}], "*", "K0", "*", 
           RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"43", "/", "5040"}], "*", "K1", "*", 
           RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "84"}], "*", 
           RowBox[{"nu", "^", "2"}], "*", "K1", "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"19", "/", "224"}], "*", "nu", "*", "K0", "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"5", "/", "42"}], "*", "nu", "*", "K1", "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "336"}], "*", "K0", "*", 
           RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"569", "/", "40320"}], "*", "K0", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"361", "/", "30240"}], "*", "K0", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"3", "/", "1120"}], "*", "K0", "*", "u", "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"39", "/", "2240"}], "*", "K1", "*", "Pi", "*", "u"}], "-", 
          RowBox[{
           RowBox[{"7", "/", "432"}], "*", "K1", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"22", "/", "945"}], "*", "K1", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"77", "/", "864"}], "*", "nu", "*", "K1", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"19", "/", "1008"}], "*", "nu", "*", "K0", "*", "u", "*", 
           "Pi"}], "+", 
          RowBox[{
           RowBox[{"1", "/", "336"}], "*", "K0", "*", 
           RowBox[{"nu", "^", "2"}], "*", "u", "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"2", "/", "63"}], "*", 
           RowBox[{"nu", "^", "2"}], "*", "K0", "*", 
           RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"1", "/", "252"}], "*", "K0", "*", 
           RowBox[{"nu", "^", "2"}], "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"59", "/", "1512"}], "*", "nu", "*", "K0", "*", 
           RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"5", "/", "504"}], "*", "K0", "*", 
           RowBox[{"nu", "^", "2"}], "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"2", "/", "63"}], "*", 
           RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
           RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "84"}], "*", 
           RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"59", "/", "1512"}], "*", "nu", "*", "K1", "*", 
           RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"5", "/", "2016"}], "*", "K1", "*", 
           RowBox[{"nu", "^", "2"}], "*", "u", "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"307", "/", "4032"}], "*", "nu", "*", "K1", "*", "Pi", "*",
            "u"}], "+", 
          RowBox[{
           RowBox[{"71", "/", "1344"}], "*", "nu", "*", "K0", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"131", "/", "3024"}], "*", "nu", "*", "K0", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"95", "/", "1512"}], "*", "nu", "*", "K1", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"11", "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U42G1eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{"21", "*", "G", "*", "pinf", "*", 
      RowBox[{"(", 
       RowBox[{"nu", "-", 
        RowBox[{"1", "/", "3"}]}], ")"}], "*", "nu", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "11"}], "/", "441"}], "*", "K1", "*", "Pi", "*", 
          "u"}], "-", 
         RowBox[{
          RowBox[{"4", "/", "441"}], "*", "K0", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"2", "/", "147"}], "*", "K0", "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"4", "/", "441"}], "*", "K1", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"1", "/", "49"}], "*", "K0", "*", "u", "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"4", "/", "147"}], "*", "K1", "*", "Pi"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U42G1eta2", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"168", "*", "G", "*", 
         RowBox[{"pinf", "^", "3"}], "*", "nu", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"373", "/", "11760"}], "*", "K1", "*", "Pi", "*", "u"}], 
           "+", 
           RowBox[{
            RowBox[{"1", "/", "588"}], "*", "K0", "*", 
            RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"901", "/", "70560"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"19", "/", "392"}], "*", "nu", "*", "K0", "*", "Pi"}], 
           "+", 
           RowBox[{
            RowBox[{"3", "/", "196"}], "*", "K0", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"34", "/", "1323"}], "*", "nu", "*", "K1", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "1176"}], "*", "K0", "*", 
            RowBox[{"nu", "^", "2"}], "*", "u", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"173", "/", "3024"}], "*", "nu", "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"19", "/", "3528"}], "*", "nu", "*", "K0", "*", "u", "*", 
            "Pi"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "294"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", "K1", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"5", "/", "147"}], "*", "nu", "*", "K1", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"709", "/", "105840"}], "*", "K0", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"709", "/", "105840"}], "*", "K1", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"853", "/", "52920"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"3", "/", "3920"}], "*", "K0", "*", "u", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"23", "/", "1764"}], "*", "K1", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"3", "/", "196"}], "*", "K0", "*", 
            RowBox[{"nu", "^", "2"}], "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"3", "/", "196"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"34", "/", "1323"}], "*", "nu", "*", "K0", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"313", "/", "7056"}], "*", "nu", "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"745", "/", "7056"}], "*", "nu", "*", "K1", "*", "Pi", 
            "*", "u"}], "+", 
           RowBox[{
            RowBox[{"41", "/", "3528"}], "*", "K0", "*", 
            RowBox[{"nu", "^", "2"}], "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"59", "/", "3528"}], "*", "K1", "*", 
            RowBox[{"nu", "^", "2"}], "*", "u", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"17", "/", "882"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", "Pi"}]}], ")"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"11", "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U40G1eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"21", "*", "G", "*", 
         RowBox[{"Sqrt", "[", "10", "]"}], "*", "pinf", "*", "nu", "*", 
         RowBox[{"(", 
          RowBox[{"nu", "-", 
           RowBox[{"1", "/", "3"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "/", "147"}], "*", "K1", "*", "Pi", "*", "u"}], "+", 
           RowBox[{
            RowBox[{"4", "/", "245"}], "*", "K0", "*", "Pi"}]}], ")"}]}], 
        ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U40G1eta2", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"21", "*", "G", "*", 
        RowBox[{"Sqrt", "[", "10", "]"}], "*", 
        RowBox[{"pinf", "^", "3"}], "*", "nu", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "55"}], "/", "147"}], "*", "K1", "*", "Pi", "*", 
           "u"}], "-", 
          RowBox[{
           RowBox[{"4", "/", "245"}], "*", "K0", "*", 
           RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"607", "/", "4410"}], "*", "K0", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"114", "/", "245"}], "*", "nu", "*", "K0", "*", "Pi"}], 
          "-", 
          RowBox[{
           RowBox[{"36", "/", "245"}], "*", "K0", "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"1039", "/", "2205"}], "*", "nu", "*", "K0", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"297", "/", "245"}], "*", "nu", "*", "K1", "*", "Pi", "*", 
           "u"}], "-", 
          RowBox[{
           RowBox[{"368", "/", "2205"}], "*", "K0", "*", 
           RowBox[{"nu", "^", "2"}], "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"22", "/", "105"}], "*", "K1", "*", 
           RowBox[{"nu", "^", "2"}], "*", "u", "*", "Pi"}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"44", "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U4m2G1eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{"21", "*", 
      RowBox[{"(", 
       RowBox[{"nu", "-", 
        RowBox[{"1", "/", "3"}]}], ")"}], "*", "G", "*", "pinf", "*", "nu", 
      "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "11"}], "/", "441"}], "*", "K1", "*", "Pi", "*", 
          "u"}], "-", 
         RowBox[{
          RowBox[{"4", "/", "441"}], "*", "K0", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"2", "/", "147"}], "*", "K0", "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"4", "/", "441"}], "*", "K1", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"1", "/", "49"}], "*", "K0", "*", "u", "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"4", "/", "147"}], "*", "K1", "*", "Pi"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U4m2G1eta2", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"168", "*", "G", "*", 
        RowBox[{"pinf", "^", "3"}], "*", "nu", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "373"}], "/", "11760"}], "*", "K1", "*", "Pi", "*", 
           "u"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "588"}], "*", "K0", "*", 
           RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"901", "/", "70560"}], "*", "K0", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"19", "/", "392"}], "*", "nu", "*", "K0", "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"3", "/", "196"}], "*", "K0", "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"34", "/", "1323"}], "*", "nu", "*", "K1", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "1176"}], "*", "K0", "*", 
           RowBox[{"nu", "^", "2"}], "*", "u", "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"173", "/", "3024"}], "*", "nu", "*", "K1", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"19", "/", "3528"}], "*", "nu", "*", "K0", "*", "u", "*", 
           "Pi"}], "+", 
          RowBox[{
           RowBox[{"1", "/", "294"}], "*", 
           RowBox[{"nu", "^", "2"}], "*", "K1", "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"5", "/", "147"}], "*", "nu", "*", "K1", "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"709", "/", "105840"}], "*", "K0", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"709", "/", "105840"}], "*", "K1", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"853", "/", "52920"}], "*", "K1", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"3", "/", "3920"}], "*", "K0", "*", "u", "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"23", "/", "1764"}], "*", "K1", "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"3", "/", "196"}], "*", "K0", "*", 
           RowBox[{"nu", "^", "2"}], "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"3", "/", "196"}], "*", 
           RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"34", "/", "1323"}], "*", "nu", "*", "K0", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"313", "/", "7056"}], "*", "nu", "*", "K0", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"745", "/", "7056"}], "*", "nu", "*", "K1", "*", "Pi", "*",
            "u"}], "-", 
          RowBox[{
           RowBox[{"41", "/", "3528"}], "*", "K0", "*", 
           RowBox[{"nu", "^", "2"}], "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"59", "/", "3528"}], "*", "K1", "*", 
           RowBox[{"nu", "^", "2"}], "*", "u", "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"17", "/", "882"}], "*", "K1", "*", 
           RowBox[{"u", "^", "2"}], "*", 
           RowBox[{"nu", "^", "2"}], "*", "Pi"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"11", "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U4m4G1eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "*", "G", "*", 
      RowBox[{"Sqrt", "[", "7", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"nu", "-", 
        RowBox[{"1", "/", "3"}]}], ")"}], "*", "pinf", "*", "nu", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"29", "/", "252"}], "*", "K1", "*", "Pi", "*", "u"}], "+", 
         RowBox[{
          RowBox[{"4", "/", "63"}], "*", "K0", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"1", "/", "42"}], "*", "K0", "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"2", "/", "63"}], "*", "K0", "*", 
          RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"2", "/", "63"}], "*", "K1", "*", 
          RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"5", "/", "63"}], "*", "K1", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"1", "/", "14"}], "*", "K0", "*", "u", "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"2", "/", "21"}], "*", "K1", "*", "Pi"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U4m4G1eta2", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"48", "*", "G", "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"pinf", "^", "3"}], "*", "nu", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"23", "/", "504"}], "*", "K1", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"3", "/", "112"}], "*", "K0", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"43", "/", "5040"}], "*", "K0", "*", 
            RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"43", "/", "5040"}], "*", "K1", "*", 
            RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "84"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", "K1", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"19", "/", "224"}], "*", "nu", "*", "K0", "*", "Pi"}], 
           "-", 
           RowBox[{
            RowBox[{"5", "/", "42"}], "*", "nu", "*", "K1", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "336"}], "*", "K0", "*", 
            RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"569", "/", "40320"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"361", "/", "30240"}], "*", "K0", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"3", "/", "1120"}], "*", "K0", "*", "u", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"39", "/", "2240"}], "*", "K1", "*", "Pi", "*", "u"}], 
           "+", 
           RowBox[{
            RowBox[{"7", "/", "432"}], "*", "K1", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"22", "/", "945"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"77", "/", "864"}], "*", "nu", "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"19", "/", "1008"}], "*", "nu", "*", "K0", "*", "u", "*", 
            "Pi"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "336"}], "*", "K0", "*", 
            RowBox[{"nu", "^", "2"}], "*", "u", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"2", "/", "63"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", "K0", "*", 
            RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "252"}], "*", "K0", "*", 
            RowBox[{"nu", "^", "2"}], "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"59", "/", "1512"}], "*", "nu", "*", "K0", "*", 
            RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"5", "/", "504"}], "*", "K0", "*", 
            RowBox[{"nu", "^", "2"}], "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"2", "/", "63"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
            RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "84"}], "*", 
            RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"59", "/", "1512"}], "*", "nu", "*", "K1", "*", 
            RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"5", "/", "2016"}], "*", "K1", "*", 
            RowBox[{"nu", "^", "2"}], "*", "u", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"307", "/", "4032"}], "*", "nu", "*", "K1", "*", "Pi", 
            "*", "u"}], "-", 
           RowBox[{
            RowBox[{"71", "/", "1344"}], "*", "nu", "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"131", "/", "3024"}], "*", "nu", "*", "K0", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"95", "/", "1512"}], "*", "nu", "*", "K1", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}]}], ")"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"11", "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.9142131174950457`*^9, {3.914214996380508*^9, 3.914215011359329*^9}, {
   3.914215067038559*^9, 3.9142151239598455`*^9}, {3.9142154413344817`*^9, 
   3.9142154681025496`*^9}, {3.9142360903126817`*^9, 
   3.9142362505894384`*^9}, {3.914236491703*^9, 3.91423679287179*^9}, {
   3.9151852317806377`*^9, 3.9151852650733833`*^9}, {3.915275253560045*^9, 
   3.915275389276762*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"8fc0c8b2-86e2-45c5-b831-92bacbad8723"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U44G2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "*", 
        RowBox[{"Sqrt", "[", "7", "]"}], "*", 
        RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"nu", "-", 
          RowBox[{"1", "/", "3"}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"29", "/", "252"}], "*", "K1", "*", "Pi", "*", "u"}], "+", 
           RowBox[{
            RowBox[{"4", "/", "63"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "42"}], "*", "K0", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"2", "/", "63"}], "*", "K0", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"2", "/", "63"}], "*", "K1", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"5", "/", "63"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "14"}], "*", "K0", "*", "u", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"2", "/", "21"}], "*", "K1", "*", "Pi"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"pinf", "*", "b"}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U44G2eta2", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"24", "*", 
          RowBox[{"Sqrt", "[", "7", "]"}], "*", 
          RowBox[{"G", "^", "2"}], "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "nu", "*", "pinf", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"11", "/", "42"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"43", "/", "5040"}], "*", 
             RowBox[{"u", "^", "6"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"115", "/", "3024"}], "*", "K1", "*", 
             RowBox[{"u", "^", "5"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"281", "/", "2016"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K0", "*", "nu", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"2399", "/", "12096"}], "*", "K0", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"1639", "/", "6048"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "K1", "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"2", "/", "63"}], "*", 
             RowBox[{"nu", "^", "2"}], "*", "K0", "*", 
             RowBox[{"u", "^", "6"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"1", "/", "56"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", 
             RowBox[{"nu", "^", "2"}], "*", 
             RowBox[{"u", "^", "5"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"59", "/", "1512"}], "*", "nu", "*", "K0", "*", 
             RowBox[{"u", "^", "6"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"29", "/", "672"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K0", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"5", "/", "252"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K1", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"2329", "/", "40320"}], "*", "K0", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"1177", "/", "15120"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "K1", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"139", "/", "1440"}], "*", "K1", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"29", "/", "560"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "K0", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"43", "/", "5040"}], "*", "K0", "*", 
             RowBox[{"u", "^", "6"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"1021", "/", "30240"}], "*", 
             RowBox[{"u", "^", "5"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"11", "/", "42"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"11", "/", "21"}], "*", "nu", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"11", "/", "14"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"11", "/", "14"}], "*", "nu", "*", "u", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"17", "/", "504"}], "*", 
             RowBox[{"nu", "^", "2"}], "*", "K0", "*", 
             RowBox[{"u", "^", "4"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"13", "/", "112"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", "nu", "*", 
             RowBox[{"u", "^", "5"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"11", "/", "42"}], "*", "Pi", "*", "u"}], "+", 
            RowBox[{
             RowBox[{"11", "/", "63"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"11", "/", "126"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"11", "/", "28"}], "*", "nu", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"23", "/", "126"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "K0", "*", "nu", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"4111", "/", "12096"}], "*", "K1", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"25", "/", "252"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K1", "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"31", "/", "672"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", 
             RowBox[{"nu", "^", "2"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"13", "/", "672"}], "*", 
             RowBox[{"u", "^", "2"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", 
             RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"205", "/", "1512"}], "*", "nu", "*", "K1", "*", 
             RowBox[{"u", "^", "5"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"55", "/", "1008"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", 
             RowBox[{"nu", "^", "2"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"17", "/", "504"}], "*", 
             RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
             RowBox[{"u", "^", "5"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"59", "/", "1512"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", "nu", "*", 
             RowBox[{"u", "^", "6"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"2", "/", "63"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", 
             RowBox[{"nu", "^", "2"}], "*", 
             RowBox[{"u", "^", "6"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"47", "/", "576"}], "*", 
             RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
             RowBox[{"u", "^", "3"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"13", "/", "168"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", 
             RowBox[{"nu", "^", "2"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"11", "/", "84"}], "*", "Pi"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"11", "*", 
          RowBox[{"Exp", "[", "u", "]"}], "*", "u", "*", "b"}], ")"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U42G2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"21", "*", 
        RowBox[{"(", 
         RowBox[{"nu", "-", 
          RowBox[{"1", "/", "3"}]}], ")"}], "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
        RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "11"}], "/", "441"}], "*", "K1", "*", "Pi", "*", 
            "u"}], "-", 
           RowBox[{
            RowBox[{"4", "/", "441"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"2", "/", "147"}], "*", "K0", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"4", "/", "441"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "49"}], "*", "K0", "*", "u", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"4", "/", "147"}], "*", "K1", "*", "Pi"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "pinf", "*", "b"}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U42G2eta2", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"84", "*", 
           RowBox[{"G", "^", "2"}], "*", "nu", "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "pinf", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"239", "/", "7056"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
              RowBox[{"u", "^", "3"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"13", "/", "588"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"11", "/", "294"}], "*", "nu", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"11", "/", "98"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"33", "/", "196"}], "*", "nu", "*", "u", "*", "Pi"}], 
             "+", 
             RowBox[{
              RowBox[{"31", "/", "2352"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"13", "/", "1176"}], "*", 
              RowBox[{"u", "^", "2"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"3", "/", "196"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "5"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"1", "/", "56"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "K0", "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"34", "/", "1323"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", "nu", "*", 
              RowBox[{"u", "^", "5"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"281", "/", "3528"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"197", "/", "3024"}], "*", "K0", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1651", "/", "21168"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "K1", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"23", "/", "441"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "K0", "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"5", "/", "196"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"34", "/", "1323"}], "*", "nu", "*", "K1", "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"3445", "/", "21168"}], "*", "K1", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"25", "/", "882"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K1", "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"3", "/", "196"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"11", "/", "882"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"11", "/", "294"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"11", "/", "98"}], "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"431", "/", "8820"}], "*", "K1", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"29", "/", "1176"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"5", "/", "882"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K1", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"149", "/", "7840"}], "*", "K0", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"169", "/", "7560"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "K1", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"29", "/", "1960"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "K0", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"709", "/", "105840"}], "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"709", "/", "105840"}], "*", "K1", "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"11", "/", "196"}], "*", "Pi", "*", "u"}], "-", 
             RowBox[{
              RowBox[{"11", "/", "294"}], "*", "Pi"}]}], ")"}]}], ")"}]}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"11", "*", 
          RowBox[{"Exp", "[", "u", "]"}], "*", "u", "*", "b"}], ")"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U40G2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"21", "*", 
           RowBox[{"Sqrt", "[", "10", "]"}], "*", 
           RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"nu", "-", 
             RowBox[{"1", "/", "3"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "/", "147"}], "*", "K1", "*", "Pi", "*", "u"}], 
             "+", 
             RowBox[{
              RowBox[{"4", "/", "245"}], "*", "K0", "*", "Pi"}]}], ")"}]}], 
          ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"8", "*", "pinf", "*", "b"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U40G2eta2", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"189", "*", 
           RowBox[{"G", "^", "2"}], "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "nu", "*", 
           RowBox[{"Sqrt", "[", "10", "]"}], "*", "pinf", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"607", "/", "19845"}], "*", "K0", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"44", "/", "441"}], "*", "K1", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"116", "/", "2205"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"418", "/", "6615"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
              RowBox[{"u", "^", "3"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"2078", "/", "19845"}], "*", "K0", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"6446", "/", "19845"}], "*", "K1", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"52", "/", "2205"}], "*", 
              RowBox[{"u", "^", "2"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1124", "/", "6615"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"736", "/", "19845"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "K0", "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}]}], ")"}]}], ")"}]}],
         "/", 
        RowBox[{"(", 
         RowBox[{"176", "*", 
          RowBox[{"Exp", "[", "u", "]"}], "*", "u", "*", "b"}], ")"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U4m2G2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"21", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
          RowBox[{"G", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"nu", "-", 
            RowBox[{"1", "/", "3"}]}], ")"}], "*", "nu", "*", "u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], "/", "441"}], "*", "K1", "*", "Pi", "*", 
             "u"}], "-", 
            RowBox[{
             RowBox[{"4", "/", "441"}], "*", "K0", "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"2", "/", "147"}], "*", "K0", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"4", "/", "441"}], "*", "K1", "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"1", "/", "49"}], "*", "K0", "*", "u", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"4", "/", "147"}], "*", "K1", "*", "Pi"}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "pinf", "*", "b"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U4m2G2eta2", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"84", "*", 
          RowBox[{"G", "^", "2"}], "*", "nu", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "pinf", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "239"}], "/", "7056"}], "*", 
             RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
             RowBox[{"u", "^", "3"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"13", "/", "588"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", 
             RowBox[{"nu", "^", "2"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"31", "/", "2352"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", 
             RowBox[{"nu", "^", "2"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"13", "/", "1176"}], "*", 
             RowBox[{"u", "^", "2"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", 
             RowBox[{"nu", "^", "2"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"3", "/", "196"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", 
             RowBox[{"nu", "^", "2"}], "*", 
             RowBox[{"u", "^", "5"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"1", "/", "56"}], "*", 
             RowBox[{"nu", "^", "2"}], "*", "K0", "*", 
             RowBox[{"u", "^", "4"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"34", "/", "1323"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", "nu", "*", 
             RowBox[{"u", "^", "5"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"11", "/", "588"}], "*", "Pi", "*", "u"}], "+", 
            RowBox[{
             RowBox[{"281", "/", "3528"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K0", "*", "nu", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"197", "/", "3024"}], "*", "K0", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"1651", "/", "21168"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "K1", "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"23", "/", "441"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "K0", "*", "nu", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"5", "/", "196"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", 
             RowBox[{"nu", "^", "2"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"34", "/", "1323"}], "*", "nu", "*", "K1", "*", 
             RowBox[{"u", "^", "5"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"3445", "/", "21168"}], "*", "K1", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"25", "/", "882"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K1", "*", "nu", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"3", "/", "196"}], "*", 
             RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
             RowBox[{"u", "^", "5"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"11", "/", "98"}], "*", "nu", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"11", "/", "196"}], "*", "nu", "*", "u", "*", "Pi"}], 
            "-", 
            RowBox[{
             RowBox[{"431", "/", "8820"}], "*", "K1", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"29", "/", "1176"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K0", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"5", "/", "882"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "2"}], "*", "K1", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"149", "/", "7840"}], "*", "K0", "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"169", "/", "7560"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "4"}], "*", "K1", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"29", "/", "1960"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", 
             RowBox[{"u", "^", "3"}], "*", "K0", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"709", "/", "105840"}], "*", 
             RowBox[{"u", "^", "5"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"709", "/", "105840"}], "*", "K1", "*", 
             RowBox[{"u", "^", "5"}], "*", 
             RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"11", "/", "294"}], "*", "Pi"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"11", "*", 
          RowBox[{"Exp", "[", "u", "]"}], "*", "u", "*", "b"}], ")"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U4m4G2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "*", 
        RowBox[{"Sqrt", "[", "7", "]"}], "*", 
        RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
        RowBox[{"(", 
         RowBox[{"nu", "-", 
          RowBox[{"1", "/", "3"}]}], ")"}], "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"29", "/", "252"}], "*", "K1", "*", "Pi", "*", "u"}], "+", 
           RowBox[{
            RowBox[{"4", "/", "63"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "42"}], "*", "K0", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"2", "/", "63"}], "*", "K0", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"2", "/", "63"}], "*", "K1", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"5", "/", "63"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "14"}], "*", "K0", "*", "u", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"2", "/", "21"}], "*", "K1", "*", "Pi"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"pinf", "*", "b"}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U4m4G2eta2", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"24", "*", 
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"G", "^", "2"}], "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "nu", "*", "pinf", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "281"}], "/", "2016"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"2399", "/", "12096"}], "*", "K0", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"1639", "/", "6048"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "K1", "*", "nu", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"11", "/", "84"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"139", "/", "1440"}], "*", "K1", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"29", "/", "672"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K0", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"5", "/", "252"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K1", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"2329", "/", "40320"}], "*", "K0", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1177", "/", "15120"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "K1", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"29", "/", "560"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "K0", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"23", "/", "126"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "K0", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"4111", "/", "12096"}], "*", "K1", "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "nu", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"25", "/", "252"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "K1", "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"31", "/", "672"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"2", "/", "63"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "K0", "*", 
              RowBox[{"u", "^", "6"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1", "/", "56"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "5"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"59", "/", "1512"}], "*", "nu", "*", "K0", "*", 
              RowBox[{"u", "^", "6"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"43", "/", "5040"}], "*", 
              RowBox[{"u", "^", "6"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"115", "/", "3024"}], "*", "K1", "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"43", "/", "5040"}], "*", "K0", "*", 
              RowBox[{"u", "^", "6"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1021", "/", "30240"}], "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"17", "/", "504"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"13", "/", "168"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"2", "/", "63"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "6"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"11", "/", "28"}], "*", "nu", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"205", "/", "1512"}], "*", "nu", "*", "K1", "*", 
              RowBox[{"u", "^", "5"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"55", "/", "1008"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", 
              RowBox[{"nu", "^", "2"}], "*", 
              RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"59", "/", "1512"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K1", "*", "nu", "*", 
              RowBox[{"u", "^", "6"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"17", "/", "504"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "K0", "*", 
              RowBox[{"u", "^", "4"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"13", "/", "112"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", "nu", "*", 
              RowBox[{"u", "^", "5"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"47", "/", "576"}], "*", 
              RowBox[{"nu", "^", "2"}], "*", "K1", "*", 
              RowBox[{"u", "^", "3"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"13", "/", "672"}], "*", 
              RowBox[{"u", "^", "2"}], "*", 
              RowBox[{"Exp", "[", "u", "]"}], "*", "K0", "*", 
              RowBox[{"nu", "^", "2"}], "*", "Pi"}]}], ")"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"11", "*", 
          RowBox[{"Exp", "[", "u", "]"}], "*", "u", "*", "b"}], ")"}]}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9142154740043745`*^9, 3.91421549391601*^9}, {
  3.914236264770089*^9, 3.914236417777629*^9}, {3.91423679989229*^9, 
  3.9142370268557215`*^9}, {3.9151852793218527`*^9, 3.9151853321307845`*^9}, {
  3.9152754054739246`*^9, 3.9152755098269386`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"46b5740f-da80-4b1a-9634-a500586f0de9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U4G1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U44G1eta0", "+", 
         RowBox[{"U44G1eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U42G1eta0", "+", 
         RowBox[{"U42G1eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", "2", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U40G1eta0", "+", 
         RowBox[{"U40G1eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U4m2G1eta0", "+", 
         RowBox[{"U4m2G1eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", 
         RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U4m4G1eta0", "+", 
         RowBox[{"U4m4G1eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", 
         RowBox[{"-", "4"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"U4G1", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"K0", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "u"}], "]"}]}], ",", 
           RowBox[{"K1", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "->", "0.1"}], ",", 
          RowBox[{"nu", "->", 
           RowBox[{"1", "/", "6"}]}], ",", 
          RowBox[{"theta", "->", 
           RowBox[{"Pi", "/", "3"}]}], ",", 
          RowBox[{"phi", "->", 
           RowBox[{"Pi", "/", "4"}]}], ",", 
          RowBox[{"b", "->", "1"}], ",", 
          RowBox[{"G", "->", "1"}], ",", 
          RowBox[{"pinf", "->", ".1"}], ",", 
          RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9142364591043377`*^9, 3.9142364829083595`*^9}, 
   3.9142370373444767`*^9, {3.915185088112862*^9, 3.915185150822933*^9}, {
   3.915185184445016*^9, 3.9151852184096565`*^9}, {3.915275522619605*^9, 
   3.915275525193519*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"86337a25-1139-450a-bcf8-fa618ff57315"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "0.03790285314592343`"}], "-", 
    RowBox[{"0.004859818537053684`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.00032321763904498706`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.00009140492144888422`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["eta", "2"]}]}]], "Output",
 CellChangeTimes->{3.91518533883976*^9, 3.9152755348976717`*^9, 
  3.915277901618922*^9, 3.916375475882564*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"23aba805-bcad-4013-9164-38577a90ae21"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U4G2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U44G2eta0", "+", 
         RowBox[{"U44G2eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U42G2eta0", "+", 
         RowBox[{"U42G2eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", "2", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U40G2eta0", "+", 
         RowBox[{"U40G2eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U4m2G2eta0", "+", 
         RowBox[{"U4m2G2eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", 
         RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U4m4G2eta0", "+", 
         RowBox[{"U4m4G2eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", 
         RowBox[{"-", "4"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"U4G2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"K0", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "u"}], "]"}]}], ",", 
           RowBox[{"K1", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "->", "0.1"}], ",", 
          RowBox[{"nu", "->", 
           RowBox[{"1", "/", "6"}]}], ",", 
          RowBox[{"theta", "->", 
           RowBox[{"Pi", "/", "3"}]}], ",", 
          RowBox[{"phi", "->", 
           RowBox[{"Pi", "/", "4"}]}], ",", 
          RowBox[{"b", "->", "1"}], ",", 
          RowBox[{"G", "->", "1"}], ",", 
          RowBox[{"pinf", "->", ".1"}], ",", 
          RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9151853503182025`*^9, 3.915185381796193*^9}, {
  3.9152755290291557`*^9, 3.915275543496319*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"eff3dc97-fba9-4b27-9eea-531ef7f11b90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "0.5953766249666292`"}], "-", 
    RowBox[{"0.07633785106893669`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.16307971978037997`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.005539525768261944`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["eta", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.915185390016718*^9, {3.9152755388702693`*^9, 3.9152755442058163`*^9}, 
   3.915277901650556*^9, 3.9163754758903627`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"d4130e77-c2eb-4109-94b5-cc2882345778"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["V5m at G^1 and G^2 and at fractional order eta^0", "Section",
 CellChangeTimes->{{3.9142370957332926`*^9, 3.914237119175697*^9}, {
  3.91527618595052*^9, 3.9152761867245035`*^9}, {3.9152773190509357`*^9, 
  3.9152773196660185`*^9}, {3.9156884671638174`*^9, 
  3.9156884714374623`*^9}},ExpressionUUID->"31925a21-301c-4d62-b279-\
0702846d9a49"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "V5m", " ", "enter", "  ", "the", " ", "waveform", " ", "W", " ", "as", 
    " ", 
    RowBox[{"eta", "^", "4"}], " ", "V5m"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9156884748166037`*^9, 3.9156884946578097`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"5a30e8a3-be57-43fe-bad4-58e63b2e43c8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V54G1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"50", "*", "G", "*", 
          RowBox[{"Sqrt", "[", "33", "]"}], "*", 
          RowBox[{"pinf", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
            RowBox[{"1", "/", "5"}]}], ")"}], "*", "nu", "*", "u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"29", "/", "3300"}], "*", "K1", "*", "Pi", "*", "u"}], 
            "+", 
            RowBox[{
             RowBox[{"4", "/", "825"}], "*", "K0", "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"1", "/", "550"}], "*", "K0", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"2", "/", "825"}], "*", "K0", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"2", "/", "825"}], "*", "K1", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"1", "/", "165"}], "*", "K1", "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"3", "/", "550"}], "*", "K0", "*", "u", "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"2", "/", "275"}], "*", "K1", "*", "Pi"}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"9", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V52G1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"25", "*", "G", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
             RowBox[{"1", "/", "5"}]}], ")"}], "*", 
           RowBox[{"Sqrt", "[", "11", "]"}], "*", 
           RowBox[{"pinf", "^", "3"}], "*", "nu", "*", "u", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "225"}], "*", "K1", "*", "Pi", "*", 
              "u"}], "-", 
             RowBox[{
              RowBox[{"4", "/", "2475"}], "*", "K0", "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"2", "/", "825"}], "*", "K0", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"4", "/", "2475"}], "*", "K1", "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1", "/", "275"}], "*", "K0", "*", "u", "*", "Pi"}], 
             "-", 
             RowBox[{
              RowBox[{"4", "/", "825"}], "*", "K1", "*", "Pi"}]}], ")"}]}], 
          ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V50G1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"5", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
          RowBox[{"1", "/", "5"}]}], ")"}], "*", "G", "*", 
        RowBox[{"Sqrt", "[", "2310", "]"}], "*", 
        RowBox[{"pinf", "^", "3"}], "*", "nu", "*", "u", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "/", "693"}], "*", "K1", "*", "Pi", "*", "u"}], "+", 
           RowBox[{
            RowBox[{"4", "/", "1155"}], "*", "K0", "*", "Pi"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V5m2G1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "25"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
          RowBox[{"1", "/", "5"}]}], ")"}], "*", "G", "*", 
        RowBox[{"Sqrt", "[", "11", "]"}], "*", 
        RowBox[{"pinf", "^", "3"}], "*", "nu", "*", "u", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "225"}], "*", "K1", "*", "Pi", "*", 
            "u"}], "-", 
           RowBox[{
            RowBox[{"4", "/", "2475"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"2", "/", "825"}], "*", "K0", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"4", "/", "2475"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "275"}], "*", "K0", "*", "u", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"4", "/", "825"}], "*", "K1", "*", "Pi"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V5m4G1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"50", "*", "G", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
            RowBox[{"1", "/", "5"}]}], ")"}], "*", 
          RowBox[{"Sqrt", "[", "33", "]"}], "*", 
          RowBox[{"pinf", "^", "3"}], "*", "nu", "*", "u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"29", "/", "3300"}], "*", "K1", "*", "Pi", "*", "u"}], 
            "+", 
            RowBox[{
             RowBox[{"4", "/", "825"}], "*", "K0", "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"1", "/", "550"}], "*", "K0", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"2", "/", "825"}], "*", "K0", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"2", "/", "825"}], "*", "K1", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"1", "/", "165"}], "*", "K1", "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"3", "/", "550"}], "*", "K0", "*", "u", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"2", "/", "275"}], "*", "K1", "*", "Pi"}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"9", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9142384499573164`*^9, 3.9142384547260466`*^9}, {
   3.9142385098695602`*^9, 3.914238555065483*^9}, {3.9142385953207936`*^9, 
   3.9142386501284432`*^9}, {3.914238728733371*^9, 3.9142388735483274`*^9}, {
   3.9151854607281914`*^9, 3.915185474598153*^9}, 3.91518563399887*^9, {
   3.915275576681289*^9, 3.915275631012596*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"6e006da1-c835-4ff3-9fd0-b37a6c2eff90"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V54G2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"25", "*", 
        RowBox[{"Sqrt", "[", "33", "]"}], "*", 
        RowBox[{"G", "^", "2"}], "*", "nu", "*", 
        RowBox[{"u", "^", "2"}], "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "pinf", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
          RowBox[{"1", "/", "5"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"29", "/", "3300"}], "*", "K1", "*", "Pi", "*", "u"}], "+", 
          RowBox[{
           RowBox[{"4", "/", "825"}], "*", "K0", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"1", "/", "550"}], "*", "K0", "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"2", "/", "825"}], "*", "K0", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"2", "/", "825"}], "*", "K1", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"1", "/", "165"}], "*", "K1", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"3", "/", "550"}], "*", "K0", "*", "u", "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"2", "/", "275"}], "*", "K1", "*", "Pi"}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"9", "*", "b"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V52G2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"25", "*", 
         RowBox[{"Sqrt", "[", "11", "]"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
           RowBox[{"1", "/", "5"}]}], ")"}], "*", 
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "pinf", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "225"}], "*", "K1", "*", "Pi", "*", 
            "u"}], "-", 
           RowBox[{
            RowBox[{"4", "/", "2475"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"2", "/", "825"}], "*", "K0", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"4", "/", "2475"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "275"}], "*", "K0", "*", "u", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"4", "/", "825"}], "*", "K1", "*", "Pi"}]}], ")"}]}], 
        ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", "b"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V50G2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
        RowBox[{"G", "^", "2"}], "*", "nu", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
          RowBox[{"1", "/", "5"}]}], ")"}], "*", 
        RowBox[{"u", "^", "2"}], "*", "pinf", "*", 
        RowBox[{"Sqrt", "[", "2310", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "/", "693"}], "*", "K1", "*", "Pi", "*", "u"}], "+", 
          RowBox[{
           RowBox[{"4", "/", "1155"}], "*", "K0", "*", "Pi"}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"24", "*", "b"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V5m2G2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"25", "*", 
         RowBox[{"Sqrt", "[", "11", "]"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
           RowBox[{"1", "/", "5"}]}], ")"}], "*", 
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "pinf", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "225"}], "*", "K1", "*", "Pi", "*", 
            "u"}], "-", 
           RowBox[{
            RowBox[{"4", "/", "2475"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"2", "/", "825"}], "*", "K0", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"4", "/", "2475"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "275"}], "*", "K0", "*", "u", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"4", "/", "825"}], "*", "K1", "*", "Pi"}]}], ")"}]}], 
        ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", "b"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V5m4G2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"25", "*", 
        RowBox[{"Sqrt", "[", "33", "]"}], "*", 
        RowBox[{"G", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
          RowBox[{"1", "/", "5"}]}], ")"}], "*", "nu", "*", 
        RowBox[{"u", "^", "2"}], "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "pinf", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"29", "/", "3300"}], "*", "K1", "*", "Pi", "*", "u"}], "+", 
          RowBox[{
           RowBox[{"4", "/", "825"}], "*", "K0", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"1", "/", "550"}], "*", "K0", "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"2", "/", "825"}], "*", "K0", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"2", "/", "825"}], "*", "K1", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "165"}], "*", "K1", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"3", "/", "550"}], "*", "K0", "*", "u", "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"2", "/", "275"}], "*", "K1", "*", "Pi"}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"9", "*", "b"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.9142371226101055`*^9, {3.9142385613842945`*^9, 3.9142385693996677`*^9}, {
   3.9142386637563305`*^9, 3.9142387220023518`*^9}, {3.914238877784348*^9, 
   3.914239008996478*^9}, {3.915185478239461*^9, 3.915185495378892*^9}, {
   3.915275689362006*^9, 3.915275735244862*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"d4cf4248-ce0c-40c4-ae8a-1aa517c148ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V5G1", "=", " ", 
     RowBox[{
      RowBox[{"V54G1eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "5", ",", "4", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", " ", 
      RowBox[{"V52G1eta0", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "5", ",", "2", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", " ", 
      RowBox[{"V50G1eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "5", ",", "0", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", " ", 
      RowBox[{"V5m2G1eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "5", ",", 
         RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}], "+", " ", 
      RowBox[{"V5m4G1eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "5", ",", 
         RowBox[{"-", "4"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"V5G1", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"K0", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "u"}], "]"}]}], ",", 
           RowBox[{"K1", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "->", "0.1"}], ",", 
          RowBox[{"nu", "->", 
           RowBox[{"1", "/", "6"}]}], ",", 
          RowBox[{"theta", "->", 
           RowBox[{"Pi", "/", "3"}]}], ",", 
          RowBox[{"phi", "->", 
           RowBox[{"Pi", "/", "4"}]}], ",", 
          RowBox[{"b", "->", "1"}], ",", 
          RowBox[{"G", "->", "1"}], ",", 
          RowBox[{"pinf", "->", ".1"}], ",", 
          RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9151855080613194`*^9, 3.9151856152510443`*^9}, {
  3.9152757421777563`*^9, 3.915275744152187*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"df5c6e1a-a86e-44a3-ae88-bf4b9a1a374c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.2485052356434983`*^-7"}], "+", 
  RowBox[{"5.785184560838549`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.915185642798848*^9, 3.91527576270813*^9, 
  3.915277901885882*^9, 3.9163754759978933`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"c3afc7bf-0aa6-4769-871e-3f6380fc5113"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V5G2", "=", " ", 
     RowBox[{
      RowBox[{"V54G2eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "5", ",", "4", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", " ", 
      RowBox[{"V52G2eta0", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "5", ",", "2", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", " ", 
      RowBox[{"V50G2eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "5", ",", "0", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", " ", 
      RowBox[{"V5m2G2eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "5", ",", 
         RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}], "+", " ", 
      RowBox[{"V5m4G2eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "5", ",", 
         RowBox[{"-", "4"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"V5G2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"K0", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "u"}], "]"}]}], ",", 
           RowBox[{"K1", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "->", "0.1"}], ",", 
          RowBox[{"nu", "->", 
           RowBox[{"1", "/", "6"}]}], ",", 
          RowBox[{"theta", "->", 
           RowBox[{"Pi", "/", "3"}]}], ",", 
          RowBox[{"phi", "->", 
           RowBox[{"Pi", "/", "4"}]}], ",", 
          RowBox[{"b", "->", "1"}], ",", 
          RowBox[{"G", "->", "1"}], ",", 
          RowBox[{"pinf", "->", ".1"}], ",", 
          RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.915185666153164*^9, 3.915185684996767*^9}, {
  3.9152757466118383`*^9, 3.91527574861802*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"c02e38a6-ef26-4adb-b2f7-48b5dd268c7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5.1027400917227945`*^-6"}], "+", 
  RowBox[{"9.087346657995738`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.915185687013226*^9, 3.9152757655518217`*^9, 
  3.915277901948677*^9, 3.9163754760057993`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"51790e35-7e98-41b2-b16d-b66b195ee137"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["U6m at G^1 and G^2 and at fractional order eta^0", "Section",
 CellChangeTimes->{{3.9142390627359595`*^9, 3.914239076602411*^9}, {
  3.915276193327261*^9, 3.915276199628087*^9}, {3.915277323935864*^9, 
  3.915277324772238*^9}, {3.915688541304105*^9, 
  3.9156885448238955`*^9}},ExpressionUUID->"c18c2690-a7dd-4579-a245-\
e0a127693634"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "U6m", " ", "enter", " ", "the", " ", "waveform", " ", "W", " ", "as", " ", 
    RowBox[{"eta", "^", "4"}], " ", "U6m"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.915688523346163*^9, 3.9156885388582315`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"f086e96e-0736-48c0-9549-9ee608e8e0cc"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U66G1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", "715", "]"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
          RowBox[{"1", "/", "5"}]}], ")"}], "*", "G", "*", 
        RowBox[{"pinf", "^", "3"}], "*", "nu", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"437", "/", "12870"}], "*", "K1", "*", "Pi", "*", "u"}], 
           "+", 
           RowBox[{
            RowBox[{"467", "/", "25740"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"2", "/", "429"}], "*", "K0", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"28", "/", "6435"}], "*", "K0", "*", 
            RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"32", "/", "6435"}], "*", "K1", "*", 
            RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"137", "/", "12870"}], "*", "K0", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"19", "/", "1430"}], "*", "K1", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"329", "/", "12870"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"8", "/", "429"}], "*", "K0", "*", "u", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"4", "/", "143"}], "*", "K1", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"8", "/", "6435"}], "*", "K1", "*", 
            RowBox[{"u", "^", "5"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"8", "/", "6435"}], "*", "K0", "*", 
            RowBox[{"u", "^", "5"}], "*", "Pi"}]}], ")"}], "/", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U64G1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11", "*", 
          RowBox[{"Sqrt", "[", "390", "]"}], "*", "G", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
            RowBox[{"1", "/", "5"}]}], ")"}], "*", 
          RowBox[{"pinf", "^", "3"}], "*", "nu", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "158"}], "/", "23595"}], "*", "K1", "*", "Pi", "*",
              "u"}], "-", 
            RowBox[{
             RowBox[{"227", "/", "70785"}], "*", "K0", "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"8", "/", "4719"}], "*", "K0", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"56", "/", "212355"}], "*", "K0", "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"56", "/", "212355"}], "*", "K1", "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"268", "/", "212355"}], "*", "K0", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"296", "/", "212355"}], "*", "K1", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"76", "/", "19305"}], "*", "K1", "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"64", "/", "14157"}], "*", "K0", "*", "u", "*", "Pi"}], 
            "-", 
            RowBox[{
             RowBox[{"32", "/", "4719"}], "*", "K1", "*", "Pi"}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U62G1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"165", "*", "G", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
             RowBox[{"1", "/", "5"}]}], ")"}], "*", 
           RowBox[{"Sqrt", "[", "13", "]"}], "*", 
           RowBox[{"pinf", "^", "3"}], "*", "nu", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"8", "/", "1815"}], "*", "K1", "*", "Pi", "*", "u"}], 
             "+", 
             RowBox[{
              RowBox[{"332", "/", "212355"}], "*", "K0", "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"32", "/", "14157"}], "*", "K0", "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"40", "/", "127413"}], "*", "K0", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"40", "/", "127413"}], "*", "K1", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"1096", "/", "637065"}], "*", "K1", "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"128", "/", "42471"}], "*", "K0", "*", "u", "*", "Pi"}],
              "+", 
             RowBox[{
              RowBox[{"64", "/", "14157"}], "*", "K1", "*", "Pi"}]}], ")"}]}],
           ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"16", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U60G1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11", "*", "G", "*", 
          RowBox[{"Sqrt", "[", "1365", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
            RowBox[{"1", "/", "5"}]}], ")"}], "*", 
          RowBox[{"pinf", "^", "3"}], "*", "nu", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], "/", "3861"}], "*", "K1", "*", "Pi", "*", 
             "u"}], "-", 
            RowBox[{
             RowBox[{"40", "/", "42471"}], "*", "K0", "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"320", "/", "99099"}], "*", "K0", "*", "Pi"}]}], ")"}]}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U6m2G1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"165", "*", "G", "*", 
           RowBox[{"Sqrt", "[", "13", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
             RowBox[{"1", "/", "5"}]}], ")"}], "*", 
           RowBox[{"pinf", "^", "3"}], "*", "nu", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"8", "/", "1815"}], "*", "K1", "*", "Pi", "*", "u"}], 
             "+", 
             RowBox[{
              RowBox[{"332", "/", "212355"}], "*", "K0", "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"32", "/", "14157"}], "*", "K0", "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"40", "/", "127413"}], "*", "K0", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
             RowBox[{
              RowBox[{"40", "/", "127413"}], "*", "K1", "*", 
              RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"1096", "/", "637065"}], "*", "K1", "*", 
              RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
             RowBox[{
              RowBox[{"128", "/", "42471"}], "*", "K0", "*", "u", "*", "Pi"}],
              "-", 
             RowBox[{
              RowBox[{"64", "/", "14157"}], "*", "K1", "*", "Pi"}]}], ")"}]}],
           ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"16", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U6m4G1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"11", "*", 
          RowBox[{"Sqrt", "[", "390", "]"}], "*", "G", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
            RowBox[{"1", "/", "5"}]}], ")"}], "*", 
          RowBox[{"pinf", "^", "3"}], "*", "nu", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "158"}], "/", "23595"}], "*", "K1", "*", "Pi", "*",
              "u"}], "-", 
            RowBox[{
             RowBox[{"227", "/", "70785"}], "*", "K0", "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"8", "/", "4719"}], "*", "K0", "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"56", "/", "212355"}], "*", "K0", "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"56", "/", "212355"}], "*", "K1", "*", 
             RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"268", "/", "212355"}], "*", "K0", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"296", "/", "212355"}], "*", "K1", "*", 
             RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"76", "/", "19305"}], "*", "K1", "*", 
             RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
            RowBox[{
             RowBox[{"64", "/", "14157"}], "*", "K0", "*", "u", "*", "Pi"}], 
            "+", 
            RowBox[{
             RowBox[{"32", "/", "4719"}], "*", "K1", "*", "Pi"}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U6m6G1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", "715", "]"}]}], "*", "G", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
          RowBox[{"1", "/", "5"}]}], ")"}], "*", 
        RowBox[{"pinf", "^", "3"}], "*", "nu", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"437", "/", "12870"}], "*", "K1", "*", "Pi", "*", "u"}], 
           "+", 
           RowBox[{
            RowBox[{"467", "/", "25740"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"2", "/", "429"}], "*", "K0", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"28", "/", "6435"}], "*", "K0", "*", 
            RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"32", "/", "6435"}], "*", "K1", "*", 
            RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"137", "/", "12870"}], "*", "K0", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"19", "/", "1430"}], "*", "K1", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"329", "/", "12870"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"8", "/", "429"}], "*", "K0", "*", "u", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"4", "/", "143"}], "*", "K1", "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"8", "/", "6435"}], "*", "K1", "*", 
            RowBox[{"u", "^", "5"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"8", "/", "6435"}], "*", "K0", "*", 
            RowBox[{"u", "^", "5"}], "*", "Pi"}]}], ")"}], "/", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.914242756927058*^9, 3.9142427976640005`*^9}, {
  3.914242842749729*^9, 3.9142429237037787`*^9}, {3.9142430230381603`*^9, 
  3.9142431504897575`*^9}, {3.9151848320484686`*^9, 3.9151848673257794`*^9}, {
  3.9151857064302177`*^9, 3.9151857247743473`*^9}, {3.9152757762591686`*^9, 
  3.91527583928537*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"15fd877e-e1ab-4a33-838a-72cf3613ae6b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.9142390810055428`*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"492d107e-6197-4f6b-971f-722d2c630826"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"U66G2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}], "*", 
      RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
      RowBox[{"Sqrt", "[", "715", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
        RowBox[{"1", "/", "5"}]}], ")"}], "*", "pinf", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"437", "/", "12870"}], "*", "K1", "*", "Pi", "*", "u"}], 
         "+", 
         RowBox[{
          RowBox[{"467", "/", "25740"}], "*", "K0", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"2", "/", "429"}], "*", "K0", "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"28", "/", "6435"}], "*", "K0", "*", 
          RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"32", "/", "6435"}], "*", "K1", "*", 
          RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"137", "/", "12870"}], "*", "K0", "*", 
          RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"19", "/", "1430"}], "*", "K1", "*", 
          RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"329", "/", "12870"}], "*", "K1", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"8", "/", "429"}], "*", "K0", "*", "u", "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"4", "/", "143"}], "*", "K1", "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"8", "/", "6435"}], "*", "K1", "*", 
          RowBox[{"u", "^", "5"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"8", "/", "6435"}], "*", "K0", "*", 
          RowBox[{"u", "^", "5"}], "*", "Pi"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", "b"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U64G2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"11", "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
        RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
        RowBox[{"Sqrt", "[", "390", "]"}], "*", "pinf", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
          RowBox[{"1", "/", "5"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "158"}], "/", "23595"}], "*", "K1", "*", "Pi", "*", 
           "u"}], "-", 
          RowBox[{
           RowBox[{"227", "/", "70785"}], "*", "K0", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"8", "/", "4719"}], "*", "K0", "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"56", "/", "212355"}], "*", "K0", "*", 
           RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"56", "/", "212355"}], "*", "K1", "*", 
           RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"268", "/", "212355"}], "*", "K0", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"296", "/", "212355"}], "*", "K1", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"76", "/", "19305"}], "*", "K1", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"64", "/", "14157"}], "*", "K0", "*", "u", "*", "Pi"}], 
          "-", 
          RowBox[{
           RowBox[{"32", "/", "4719"}], "*", "K1", "*", "Pi"}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"8", "*", "b"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U62G2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "165"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
        RowBox[{"1", "/", "5"}]}], ")"}], "*", 
      RowBox[{"Sqrt", "[", "13", "]"}], "*", 
      RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
      RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "pinf", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"8", "/", "1815"}], "*", "K1", "*", "Pi", "*", "u"}], "+", 
         RowBox[{
          RowBox[{"332", "/", "212355"}], "*", "K0", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"32", "/", "14157"}], "*", "K0", "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"40", "/", "127413"}], "*", "K0", "*", 
          RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"40", "/", "127413"}], "*", "K1", "*", 
          RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"1096", "/", "637065"}], "*", "K1", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"128", "/", "42471"}], "*", "K0", "*", "u", "*", "Pi"}], 
         "+", 
         RowBox[{
          RowBox[{"64", "/", "14157"}], "*", "K1", "*", "Pi"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"32", "*", "b"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U60G2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"11", "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
        RowBox[{"G", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
          RowBox[{"1", "/", "5"}]}], ")"}], "*", "nu", "*", "u", "*", "pinf", 
        "*", 
        RowBox[{"Sqrt", "[", "1365", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "16"}], "/", "3861"}], "*", "K1", "*", "Pi", "*", 
           "u"}], "-", 
          RowBox[{
           RowBox[{"40", "/", "42471"}], "*", "K0", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"320", "/", "99099"}], "*", "K0", "*", "Pi"}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"32", "*", "b"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U6m2G2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"165", "*", 
         RowBox[{"Sqrt", "[", "13", "]"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
           RowBox[{"1", "/", "5"}]}], ")"}], "*", "pinf", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"8", "/", "1815"}], "*", "K1", "*", "Pi", "*", "u"}], "+", 
           RowBox[{
            RowBox[{"332", "/", "212355"}], "*", "K0", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"32", "/", "14157"}], "*", "K0", "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"40", "/", "127413"}], "*", "K0", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
           RowBox[{
            RowBox[{"40", "/", "127413"}], "*", "K1", "*", 
            RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"1096", "/", "637065"}], "*", "K1", "*", 
            RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"128", "/", "42471"}], "*", "K0", "*", "u", "*", "Pi"}], 
           "-", 
           RowBox[{
            RowBox[{"64", "/", "14157"}], "*", "K1", "*", "Pi"}]}], ")"}]}], 
        ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"32", "*", "b"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U6m4G2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"11", "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
        RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
          RowBox[{"1", "/", "5"}]}], ")"}], "*", 
        RowBox[{"Sqrt", "[", "390", "]"}], "*", "pinf", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "158"}], "/", "23595"}], "*", "K1", "*", "Pi", "*", 
           "u"}], "-", 
          RowBox[{
           RowBox[{"227", "/", "70785"}], "*", "K0", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"8", "/", "4719"}], "*", "K0", "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"56", "/", "212355"}], "*", "K0", "*", 
           RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"56", "/", "212355"}], "*", "K1", "*", 
           RowBox[{"u", "^", "4"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"268", "/", "212355"}], "*", "K0", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
          RowBox[{
           RowBox[{"296", "/", "212355"}], "*", "K1", "*", 
           RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"76", "/", "19305"}], "*", "K1", "*", 
           RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
          RowBox[{
           RowBox[{"64", "/", "14157"}], "*", "K0", "*", "u", "*", "Pi"}], 
          "+", 
          RowBox[{
           RowBox[{"32", "/", "4719"}], "*", "K1", "*", "Pi"}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"8", "*", "b"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U6m6G2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}], "*", 
      RowBox[{"G", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nu", "^", "2"}], "-", "nu", "+", 
        RowBox[{"1", "/", "5"}]}], ")"}], "*", "nu", "*", "u", "*", 
      RowBox[{"Sqrt", "[", "715", "]"}], "*", "pinf", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"437", "/", "12870"}], "*", "K1", "*", "Pi", "*", "u"}], 
         "+", 
         RowBox[{
          RowBox[{"467", "/", "25740"}], "*", "K0", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"2", "/", "429"}], "*", "K0", "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"28", "/", "6435"}], "*", "K0", "*", 
          RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"32", "/", "6435"}], "*", "K1", "*", 
          RowBox[{"u", "^", "4"}], "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"137", "/", "12870"}], "*", "K0", "*", 
          RowBox[{"u", "^", "3"}], "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"19", "/", "1430"}], "*", "K1", "*", 
          RowBox[{"u", "^", "3"}], "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"329", "/", "12870"}], "*", "K1", "*", 
          RowBox[{"u", "^", "2"}], "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"8", "/", "429"}], "*", "K0", "*", "u", "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"4", "/", "143"}], "*", "K1", "*", "Pi"}], "+", 
         RowBox[{
          RowBox[{"8", "/", "6435"}], "*", "K1", "*", 
          RowBox[{"u", "^", "5"}], "*", "Pi"}], "-", 
         RowBox[{
          RowBox[{"8", "/", "6435"}], "*", "K0", "*", 
          RowBox[{"u", "^", "5"}], "*", "Pi"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", "b"}], ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9142428070394464`*^9, 3.914242814484069*^9}, {
  3.9142429394707136`*^9, 3.914243017201024*^9}, {3.914243157757628*^9, 
  3.914243287843478*^9}, {3.915185728816194*^9, 3.9151857518014793`*^9}, {
  3.9152758460953107`*^9, 3.915275913874655*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"7dbcb46a-3e43-4e63-b8fa-77bf3bbba97e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"U6G1", "=", "  ", 
   RowBox[{
    RowBox[{"U66G1eta0", " ", "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "6", ",", "6", ",", "theta", ",", "phi"}], 
      "]"}]}], "+", 
    RowBox[{"U64G1eta0", " ", "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "6", ",", "4", ",", "theta", ",", "phi"}], 
      "]"}]}], "+", " ", 
    RowBox[{"U62G1eta0", "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "6", ",", "2", ",", "theta", ",", "phi"}], 
      "]"}]}], "+", " ", 
    RowBox[{"U60G1eta0", " ", "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "6", ",", "0", ",", "theta", ",", "phi"}], 
      "]"}]}], "+", " ", 
    RowBox[{"U6m2G1eta0", " ", "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "6", ",", 
       RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}], "+", " ", 
    RowBox[{"U6m4G1eta0", " ", "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "6", ",", 
       RowBox[{"-", "4"}], ",", "theta", ",", "phi"}], "]"}]}], "+", " ", 
    RowBox[{"U6m6G1eta0", " ", "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "6", ",", 
       RowBox[{"-", "6"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"U6G1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"K0", "->", 
          RowBox[{"BesselK", "[", 
           RowBox[{"0", ",", "u"}], "]"}]}], ",", 
         RowBox[{"K1", "->", 
          RowBox[{"BesselK", "[", 
           RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", "->", "0.1"}], ",", 
        RowBox[{"nu", "->", 
         RowBox[{"1", "/", "6"}]}], ",", 
        RowBox[{"theta", "->", 
         RowBox[{"Pi", "/", "3"}]}], ",", 
        RowBox[{"phi", "->", 
         RowBox[{"Pi", "/", "4"}]}], ",", 
        RowBox[{"b", "->", "1"}], ",", 
        RowBox[{"G", "->", "1"}], ",", 
        RowBox[{"pinf", "->", ".1"}], ",", 
        RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.915185765579739*^9, 3.9151858502588015`*^9}, {
  3.9152759378079357`*^9, 3.9152759401593533`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"7ebee6ae-bc9d-4b2f-89b3-bbb5ed829fb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.000036647933267855313`"}], "+", 
  RowBox[{"0.00005986235584896534`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.9151858564735217`*^9, {3.9152759342314253`*^9, 3.9152759413203607`*^9}, 
   3.915277902387882*^9, 3.91637547622614*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"7e146ad2-b50e-4504-813b-d5bff24e46b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U6G2", "=", "  ", 
     RowBox[{
      RowBox[{"U66G2eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "6", ",", "6", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{"U64G2eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "6", ",", "4", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", " ", 
      RowBox[{"U62G2eta0", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "6", ",", "2", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", " ", 
      RowBox[{"U60G2eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "6", ",", "0", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", " ", 
      RowBox[{"U6m2G2eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "6", ",", 
         RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}], "+", " ", 
      RowBox[{"U6m4G2eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "6", ",", 
         RowBox[{"-", "4"}], ",", "theta", ",", "phi"}], "]"}]}], "+", " ", 
      RowBox[{"U6m6G2eta0", " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "6", ",", 
         RowBox[{"-", "6"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"U6G2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"K0", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "u"}], "]"}]}], ",", 
           RowBox[{"K1", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "->", "0.1"}], ",", 
          RowBox[{"nu", "->", 
           RowBox[{"1", "/", "6"}]}], ",", 
          RowBox[{"theta", "->", 
           RowBox[{"Pi", "/", "3"}]}], ",", 
          RowBox[{"phi", "->", 
           RowBox[{"Pi", "/", "4"}]}], ",", 
          RowBox[{"b", "->", "1"}], ",", 
          RowBox[{"G", "->", "1"}], ",", 
          RowBox[{"pinf", "->", ".1"}], ",", 
          RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.915185876237655*^9, 3.9151858986163054`*^9}, {
  3.9152759461590195`*^9, 3.915275948592327*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"94f88d11-eade-451f-b4b7-1221b2e110d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.0005756643896177162`"}], "+", 
  RowBox[{"0.0009403156868084376`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9151859013199215`*^9, 3.915275951960883*^9, 
  3.9152779024190903`*^9, 3.916375476236369*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"2d71c574-a853-4e76-9ce9-95946e176d60"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Tails at G^2 for U2 (at Newtonian and 1PN fractional accuracy), V3 (at \
Newtonian accuracy), U4 (at Newtonian accuracy)\
\>", "Section",
 CellChangeTimes->{{3.914243323997445*^9, 3.914243349842795*^9}, {
  3.9142977945883937`*^9, 3.914297803897561*^9}, {3.9142983515383825`*^9, 
  3.9142983577260246`*^9}, {3.915104533025761*^9, 3.915104537574898*^9}, {
  3.9156887051108093`*^9, 
  3.9156887432063437`*^9}},ExpressionUUID->"82571afa-4d79-489d-9e74-\
ee234ea17338"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"U2mtailG2", "=", 
    RowBox[{
     RowBox[{"eta", "^", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"U2mtailG2eta3", "*", 
        RowBox[{"eta", "^", "0"}]}], "+", 
       RowBox[{"U2mtailG2eta5", "*", 
        RowBox[{"eta", "^", "2"}]}]}], ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9156886158095064`*^9, 3.915688683223777*^9}, {
  3.9156890016776114`*^9, 3.9156890155342445`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"d249f3d4-29ed-4093-b55a-66d6f70e770b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Here", " ", "LN0"}], "=", 
     RowBox[{"Log", "[", 
      RowBox[{"2", "*", "b0", "*", "omega", "*", 
       RowBox[{"Exp", "[", "EulerGamma", "]"}]}], "]"}]}], ",", " ", 
    RowBox[{"omega", "=", 
     RowBox[{"u", "*", 
      RowBox[{"pinf", "/", "b"}]}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9143212328918314`*^9, 3.914321256940484*^9}, {
  3.914321295817563*^9, 3.914321328825513*^9}, {3.9143213669605227`*^9, 
  3.9143213893107996`*^9}, {3.9143214804600587`*^9, 3.9143214813760586`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"cb2c0149-6b79-4b40-ae98-8157c40b3a2b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"U22tailG2eta0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "8"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"LN0", "*", "I"}], "-", 
       RowBox[{"11", "*", 
        RowBox[{"I", "/", "12"}]}], "+", 
       RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
     RowBox[{"M", "^", "3"}], "*", 
     RowBox[{"G", "^", "2"}], "*", 
     RowBox[{"Sqrt", "[", "5", "]"}], "*", "nu", "*", 
     RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "u", "*", 
     RowBox[{"(", 
      RowBox[{"u", "+", 
       RowBox[{"1", "/", "2"}]}], ")"}], "*", 
     RowBox[{"K0", "/", 
      RowBox[{"(", 
       RowBox[{"5", "*", "b"}], ")"}]}]}], "-", 
    RowBox[{"8", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"LN0", "*", "I"}], "-", 
       RowBox[{"11", "*", 
        RowBox[{"I", "/", "12"}]}], "+", 
       RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
     RowBox[{"M", "^", "3"}], "*", 
     RowBox[{"G", "^", "2"}], "*", 
     RowBox[{"Sqrt", "[", "5", "]"}], "*", "nu", "*", 
     RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "u", "*", 
     RowBox[{"(", 
      RowBox[{"u", "+", "1"}], ")"}], "*", 
     RowBox[{"K1", "/", 
      RowBox[{"(", 
       RowBox[{"5", "*", "b"}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U22tailG2eta2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"48", "*", 
        RowBox[{"M", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"LN0", "*", "I"}], "-", 
          RowBox[{"11", "*", 
           RowBox[{"I", "/", "12"}]}], "+", 
          RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
        RowBox[{"G", "^", "2"}], "*", 
        RowBox[{"pinf", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nu", "-", 
             RowBox[{"19", "/", "36"}]}], ")"}], "*", 
           RowBox[{"u", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"13", "*", "nu"}], ")"}], "/", "12"}], "+", 
             RowBox[{"1", "/", "36"}]}], ")"}], "*", "u"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "*", "nu"}], ")"}], "/", "8"}], "-", 
          RowBox[{"13", "/", "12"}]}], ")"}], "*", "nu", "*", 
        RowBox[{"Sqrt", "[", "5", "]"}], "*", "u", "*", "K0"}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"35", "*", "b"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"48", "*", 
       RowBox[{"M", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LN0", "*", "I"}], "-", 
         RowBox[{"11", "*", 
          RowBox[{"I", "/", "12"}]}], "+", 
         RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"pinf", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"nu", "-", 
            RowBox[{"19", "/", "36"}]}], ")"}], "*", 
          RowBox[{"u", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"19", "*", "nu"}], ")"}], "/", "12"}], "-", 
            RowBox[{"17", "/", "72"}]}], ")"}], "*", "u"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", "nu"}], ")"}], "/", "4"}], "+", 
         RowBox[{"23", "/", "12"}]}], ")"}], "*", "K1", "*", "nu", "*", 
       RowBox[{"Sqrt", "[", "5", "]"}], "*", "u"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"35", "*", "b"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U20tailG2eta0", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"M", "^", "3"}]}], "*", 
    RowBox[{"Sqrt", "[", "30", "]"}], "*", 
    RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", "K0", "*", 
    RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", "*", "I", "*", "LN0"}], "-", 
       RowBox[{"11", "*", "I"}], "+", 
       RowBox[{"6", "*", "Pi"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"45", "*", "b"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U20tailG2eta2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"M", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"nu", "-", 
          RowBox[{"26", "/", "15"}]}], ")"}], "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
        RowBox[{"G", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"LN0", "*", "I"}], "-", 
          RowBox[{"11", "*", 
           RowBox[{"I", "/", "12"}]}], "+", 
          RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
        RowBox[{"pinf", "^", "2"}], "*", "nu", "*", 
        RowBox[{"Sqrt", "[", "30", "]"}], "*", "u", "*", "K0"}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"7", "*", "b"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"32", "*", 
       RowBox[{"M", "^", "3"}], "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"nu", "-", 
         RowBox[{"59", "/", "16"}]}], ")"}], "*", "K1", "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LN0", "*", "I"}], "-", 
         RowBox[{"11", "*", 
          RowBox[{"I", "/", "12"}]}], "+", 
         RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
       RowBox[{"pinf", "^", "2"}], "*", "nu", "*", 
       RowBox[{"Sqrt", "[", "30", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"105", "*", "b"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U2m2tailG2eta0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"M", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LN0", "*", "I"}], "-", 
         RowBox[{"11", "*", 
          RowBox[{"I", "/", "12"}]}], "+", 
         RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"Sqrt", "[", "5", "]"}], "*", "nu", "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"u", "-", 
         RowBox[{"1", "/", "2"}]}], ")"}], "*", "u", "*", "K0"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"5", "*", "b"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{"M", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LN0", "*", "I"}], "-", 
         RowBox[{"11", "*", 
          RowBox[{"I", "/", "12"}]}], "+", 
         RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"Sqrt", "[", "5", "]"}], "*", "nu", "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "+", "1"}], ")"}], "*", "K1", "*", "u"}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"5", "*", "b"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U2m2tailG2eta2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"48", "*", 
         RowBox[{"M", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"LN0", "*", "I"}], "-", 
           RowBox[{"11", "*", 
            RowBox[{"I", "/", "12"}]}], "+", 
           RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"nu", "-", 
              RowBox[{"19", "/", "36"}]}], ")"}], "*", 
            RowBox[{"u", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"13", "*", "nu"}], ")"}]}], "/", "12"}], "-", 
              RowBox[{"1", "/", "36"}]}], ")"}], "*", "u"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "*", "nu"}], ")"}], "/", "8"}], "-", 
           RowBox[{"13", "/", "12"}]}], ")"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", "nu", "*", 
         RowBox[{"Sqrt", "[", "5", "]"}], "*", "u", "*", "K0"}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"35", "*", "b"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"48", "*", 
        RowBox[{"M", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"LN0", "*", "I"}], "-", 
          RowBox[{"11", "*", 
           RowBox[{"I", "/", "12"}]}], "+", 
          RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "nu"}], "+", 
             RowBox[{"19", "/", "36"}]}], ")"}], "*", 
           RowBox[{"u", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"19", "*", "nu"}], ")"}], "/", "12"}], "-", 
             RowBox[{"17", "/", "72"}]}], ")"}], "*", "u"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "*", "nu"}], ")"}], "/", "4"}], "-", 
          RowBox[{"23", "/", "12"}]}], ")"}], "*", "K1", "*", 
        RowBox[{"G", "^", "2"}], "*", 
        RowBox[{"pinf", "^", "2"}], "*", "nu", "*", 
        RowBox[{"Sqrt", "[", "5", "]"}], "*", "u"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"35", "*", "b"}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"U22tailG2eta0", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"K0", "->", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "u"}], "]"}]}], ",", 
       RowBox[{"K1", "->", 
        RowBox[{"BesselK", "[", 
         RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u", "->", "0.1"}], ",", 
      RowBox[{"theta", "->", 
       RowBox[{"Pi", "/", "3"}]}], ",", 
      RowBox[{"phi", "->", 
       RowBox[{"Pi", "/", "4"}]}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U2tailG2", "=", 
   RowBox[{
    RowBox[{"eta", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U22tailG2eta0", "*", 
          RowBox[{"eta", "^", "0"}]}], "+", 
         RowBox[{"U22tailG2eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U20tailG2eta0", "*", 
          RowBox[{"eta", "^", "0"}]}], "+", 
         RowBox[{"U20tailG2eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U2m2tailG2eta0", "*", 
          RowBox[{"eta", "^", "0"}]}], "+", 
         RowBox[{"U2m2tailG2eta2", "*", 
          RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}]}], ")"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"U2tailG2", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"K0", "->", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "u"}], "]"}]}], ",", 
          RowBox[{"K1", "->", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u", "->", "0.1"}], ",", 
         RowBox[{"nu", "->", 
          RowBox[{"1", "/", "6"}]}], ",", 
         RowBox[{"theta", "->", 
          RowBox[{"Pi", "/", "3"}]}], ",", 
         RowBox[{"phi", "->", 
          RowBox[{"Pi", "/", "4"}]}], ",", 
         RowBox[{"b", "->", "1"}], ",", 
         RowBox[{"G", "->", "1"}], ",", 
         RowBox[{"pinf", "->", ".1"}], ",", 
         RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9151861979036856`*^9, 3.915186223506794*^9}, 
   3.915186291235402*^9, {3.915276075896002*^9, 3.9152761583081827`*^9}, {
   3.91568903331759*^9, 3.9156891070633383`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"a0cc3581-92f1-4825-9d44-820b86e84b4f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"7.796955929328319`", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.5707963267948966`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.9166666666666666`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "LN0"}]}], 
     ")"}], " ", 
    SuperscriptBox["M", "3"], " ", "nu"}], "b"]}]], "Output",
 CellChangeTimes->{{3.9151862114632177`*^9, 3.915186224474947*^9}, 
   3.915186292422621*^9, 3.9152760684548893`*^9, {3.9152761211905518`*^9, 
   3.9152761593994837`*^9}, 3.9152762250916553`*^9, 3.915277902466349*^9, 
   3.916375476251265*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"3674ff1a-0051-449a-a784-f70ae60eb02e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["eta", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.004664071478996199`"}], "-", 
       RowBox[{"0.011618305676358154`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.006810029499909907`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.0010048760209470401`", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", "LN0"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["eta", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.500476762585314`"}], "-", 
       RowBox[{"0.7481427255905518`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.49398695315380264`", "\[VeryThinSpace]", "-", 
        RowBox[{"0.030338362808775197`", " ", "\[ImaginaryI]"}]}], ")"}], " ",
       "LN0"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9151862114632177`*^9, 3.915186224474947*^9}, 
   3.915186292422621*^9, 3.9152760684548893`*^9, {3.9152761211905518`*^9, 
   3.9152761593994837`*^9}, 3.9152762250916553`*^9, 3.915277902466349*^9, 
   3.9163754762520847`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"46ac7031-29cb-43ef-bf7d-1301574035f4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"V3mtailG2", "=", 
    RowBox[{
     RowBox[{"eta", "^", "5"}], "*", "V3mtailG2eta0"}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V32tailG2eta0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"M", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"nu", "-", 
           RowBox[{"1", "/", "3"}]}], ")"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"LN0", "*", "I"}], "-", 
           RowBox[{"5", "*", 
            RowBox[{"I", "/", "3"}]}], "+", 
           RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           RowBox[{"1", "/", "2"}]}], ")"}], "*", "nu", "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"u", "^", "2"}], "*", "K0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"7", "*", "b"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"M", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"nu", "-", 
           RowBox[{"1", "/", "3"}]}], ")"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"LN0", "*", "I"}], "-", 
           RowBox[{"5", "*", 
            RowBox[{"I", "/", "3"}]}], "+", 
           RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "K1", "*", 
         RowBox[{"(", 
          RowBox[{"u", "+", "1"}], ")"}], "*", "nu", "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"u", "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"7", "*", "b"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V30tailG2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", "nu"}], "-", "1"}], ")"}], "*", 
      RowBox[{"G", "^", "2"}], "*", 
      RowBox[{"Sqrt", "[", "210", "]"}], "*", "nu", "*", 
      RowBox[{"pinf", "^", "2"}], "*", 
      RowBox[{"u", "^", "2"}], "*", 
      RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "K0", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", "*", "I", "*", "LN0"}], "+", 
         RowBox[{"3", "*", "Pi"}], "-", 
         RowBox[{"10", "*", "I"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"315", "*", "b"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V3m2tailG2eta0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"u", "-", 
         RowBox[{"1", "/", "2"}]}], ")"}], "*", 
       RowBox[{"M", "^", "3"}], "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"pinf", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LN0", "*", "I"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"I", "/", "3"}]}], "+", 
         RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "nu", "*", 
       RowBox[{"Sqrt", "[", "7", "]"}], "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"nu", "-", 
         RowBox[{"1", "/", "3"}]}], ")"}], "*", 
       RowBox[{"K0", "/", 
        RowBox[{"(", 
         RowBox[{"7", "*", "b"}], ")"}]}]}], "-", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "+", "1"}], ")"}], "*", "K1", "*", 
       RowBox[{"M", "^", "3"}], "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"pinf", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LN0", "*", "I"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"I", "/", "3"}]}], "+", 
         RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "nu", "*", 
       RowBox[{"Sqrt", "[", "7", "]"}], "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nu", "-", 
          RowBox[{"1", "/", "3"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"7", "*", "b"}], ")"}]}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9142978071415586`*^9, 3.9142979182852936`*^9}, {
  3.9142979554378076`*^9, 3.9142979604833345`*^9}, {3.9142979917787704`*^9, 
  3.9142979988912773`*^9}, {3.9142980366681576`*^9, 3.9142980412910194`*^9}, {
  3.914298076309043*^9, 3.914298136440054*^9}, {3.914321140240254*^9, 
  3.9143212070580063`*^9}, {3.914321536198295*^9, 3.914321568493404*^9}, {
  3.9151859404335604`*^9, 3.9151859415915537`*^9}, {3.915185998987767*^9, 
  3.9151862040167894`*^9}, {3.9156891325555825`*^9, 3.915689219324051*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"e78a22ef-e07a-44ef-925b-b88a97e827a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V3tailG2", "=", 
     RowBox[{
      RowBox[{"V32tailG2eta0", "*", 
       RowBox[{"eta", "^", "5"}], " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3", ",", "2", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{"V30tailG2eta0", "*", 
       RowBox[{"eta", "^", "5"}], " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{"V3m2tailG2eta0", "*", 
       RowBox[{"eta", "^", "5"}], " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"V3tailG2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"K0", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "u"}], "]"}]}], ",", 
           RowBox[{"K1", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "->", "0.1"}], ",", 
          RowBox[{"nu", "->", 
           RowBox[{"1", "/", "6"}]}], ",", 
          RowBox[{"theta", "->", 
           RowBox[{"Pi", "/", "3"}]}], ",", 
          RowBox[{"phi", "->", 
           RowBox[{"Pi", "/", "4"}]}], ",", 
          RowBox[{"b", "->", "1"}], ",", 
          RowBox[{"G", "->", "1"}], ",", 
          RowBox[{"pinf", "->", ".1"}], ",", 
          RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
    "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9151864528725505`*^9, 3.915186508602657*^9}, 
   3.9151865744035025`*^9, {3.915689145137699*^9, 3.9156891524279685`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"67a2b20f-e813-4dee-8732-32a824f7b033"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["eta", "5"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.000010066168757448182`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.000021421901030398964`", " ", "\[ImaginaryI]"}]}], ")"}], 
    "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"9.613855419043535`*^-6", "+", 
       RowBox[{"3.792295351096902`*^-6", " ", "\[ImaginaryI]"}]}], ")"}], " ",
      "LN0"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9151865235213118`*^9, 3.9151865769654365`*^9}, 
   3.9152762351631317`*^9, 3.9152779025132136`*^9, 3.916375476262542*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"388fedb5-976f-4b35-a21a-a9487d7438b8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"U4mtailG2", "=", 
    RowBox[{
     RowBox[{"eta", "^", "5"}], "*", "U4mtailG2eta0"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9156892305592365`*^9, 3.915689241373123*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"e273432b-59a7-46bc-880c-4cf6ee673b48"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U44tailG2eta0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"8", "*", 
          RowBox[{"M", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"3", "/", "2"}], "*", "u"}], "+", 
            RowBox[{"3", "/", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"1", "/", "2"}]}], ")"}], "*", 
          RowBox[{"G", "^", "2"}], "*", 
          RowBox[{"pinf", "^", "2"}], "*", "nu", "*", 
          RowBox[{"(", 
           RowBox[{"nu", "-", 
            RowBox[{"1", "/", "3"}]}], ")"}], "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
          RowBox[{"Sqrt", "[", "7", "]"}], "*", "u", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"LN0", "*", "I"}], "-", 
            RowBox[{"59", "*", 
             RowBox[{"I", "/", "30"}]}], "+", 
            RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "K0"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"21", "*", "b"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"M", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"5", "/", "2"}], "*", 
            RowBox[{"u", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"29", "/", "8"}], "*", "u"}], "+", "3"}], ")"}], "*", 
         "K1", "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", "nu", "*", 
         RowBox[{"(", 
          RowBox[{"nu", "-", 
           RowBox[{"1", "/", "3"}]}], ")"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", "u", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"LN0", "*", "I"}], "-", 
           RowBox[{"59", "*", 
            RowBox[{"I", "/", "30"}]}], "+", 
           RowBox[{"Pi", "/", "2"}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"21", "*", "b"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U42tailG2eta0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LN0", "*", "I"}], "-", 
         RowBox[{"59", "*", 
          RowBox[{"I", "/", "30"}]}], "+", 
         RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
       RowBox[{"M", "^", "3"}], "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"9", "/", "4"}], "*", "u"}], "+", 
         RowBox[{"3", "/", "2"}]}], ")"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"pinf", "^", "2"}], "*", "nu", "*", 
       RowBox[{"(", 
        RowBox[{"nu", "-", 
         RowBox[{"1", "/", "3"}]}], ")"}], "*", "u", "*", 
       RowBox[{"K0", "/", 
        RowBox[{"(", 
         RowBox[{"21", "*", "b"}], ")"}]}]}], "-", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LN0", "*", "I"}], "-", 
         RowBox[{"59", "*", 
          RowBox[{"I", "/", "30"}]}], "+", 
         RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
       RowBox[{"M", "^", "3"}], "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"11", "/", "4"}], "*", "u"}], "+", "3"}], ")"}], "*", "K1", 
       "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"pinf", "^", "2"}], "*", "nu", "*", 
       RowBox[{"(", 
        RowBox[{"nu", "-", 
         RowBox[{"1", "/", "3"}]}], ")"}], "*", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"21", "*", "b"}], ")"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U40tailG2eta0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"30", "*", "I", "*", "LN0"}], "-", 
            RowBox[{"59", "*", "I"}], "+", 
            RowBox[{"15", "*", "Pi"}]}], ")"}], "*", 
          RowBox[{"M", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", "nu"}], "-", "1"}], ")"}], "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
          RowBox[{"G", "^", "2"}], "*", 
          RowBox[{"pinf", "^", "2"}], "*", "nu", "*", 
          RowBox[{"Sqrt", "[", "10", "]"}], "*", "u", "*", "K0"}], ")"}]}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"525", "*", "b"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"30", "*", "I", "*", "LN0"}], "-", 
           RowBox[{"59", "*", "I"}], "+", 
           RowBox[{"15", "*", "Pi"}]}], ")"}], "*", 
         RowBox[{"M", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", "nu"}], "-", "1"}], ")"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", "K1", "*", 
         RowBox[{"u", "^", "2"}], "*", "nu", "*", 
         RowBox[{"Sqrt", "[", "10", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"630", "*", "b"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U4m2tailG2eta0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"8", "*", 
          RowBox[{"M", "^", "3"}], "*", 
          RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"LN0", "*", "I"}], "-", 
            RowBox[{"59", "*", 
             RowBox[{"I", "/", "30"}]}], "+", 
            RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
          RowBox[{"G", "^", "2"}], "*", 
          RowBox[{"pinf", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"nu", "-", 
            RowBox[{"1", "/", "3"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", "^", "2"}], "-", 
            RowBox[{
             RowBox[{"9", "/", "4"}], "*", "u"}], "+", 
            RowBox[{"3", "/", "2"}]}], ")"}], "*", "nu", "*", "u", "*", 
          "K0"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"21", "*", "b"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"M", "^", "3"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"LN0", "*", "I"}], "-", 
           RowBox[{"59", "*", 
            RowBox[{"I", "/", "30"}]}], "+", 
           RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"nu", "-", 
           RowBox[{"1", "/", "3"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"u", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"11", "/", "4"}], "*", "u"}], "-", "3"}], ")"}], "*", 
         "K1", "*", "nu", "*", "u"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"21", "*", "b"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U4m4tailG2eta0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"M", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"LN0", "*", "I"}], "-", 
           RowBox[{"59", "*", 
            RowBox[{"I", "/", "30"}]}], "+", 
           RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"nu", "-", 
           RowBox[{"1", "/", "3"}]}], ")"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", "nu", "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", "u", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"u", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "^", "2"}], "-", 
           RowBox[{
            RowBox[{"3", "/", "2"}], "*", "u"}], "+", 
           RowBox[{"3", "/", "2"}]}], ")"}], "*", "K0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"21", "*", "b"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"M", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"LN0", "*", "I"}], "-", 
           RowBox[{"59", "*", 
            RowBox[{"I", "/", "30"}]}], "+", 
           RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"nu", "-", 
           RowBox[{"1", "/", "3"}]}], ")"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", "nu", "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", "u", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"u", "^", "3"}]}], "+", 
           RowBox[{
            RowBox[{"5", "/", "2"}], "*", 
            RowBox[{"u", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"29", "/", "8"}], "*", "u"}], "+", "3"}], ")"}], "*", 
         "K1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"21", "*", "b"}], ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.914298142127864*^9, 3.9142981921511707`*^9}, {
  3.9143216028796077`*^9, 3.9143216473997865`*^9}, {3.9151866372128286`*^9, 
  3.9151866512910943`*^9}, {3.915689247164358*^9, 3.9156892533500137`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"090b3ed9-14b8-499f-8af9-dd160f4b9297"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.9151866038417206`*^9},
 CellLabel->
  "In[129]:=",ExpressionUUID->"0774af8b-54fb-41e6-bf2c-b99e67dc7aad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U4tailG2", "=", " ", 
     RowBox[{
      RowBox[{"U44tailG2eta0", "*", 
       RowBox[{"eta", "^", "5"}], " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", " ", 
      RowBox[{"U42tailG2eta0", "*", 
       RowBox[{"eta", "^", "5"}], " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", "2", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", " ", 
      RowBox[{"U40tailG2eta0", "*", 
       RowBox[{"eta", "^", "5"}], " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", " ", 
      RowBox[{"U4m2tailG2eta0", " ", "*", 
       RowBox[{"eta", "^", "5"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", 
         RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}], "+", " ", 
      RowBox[{"U4m4tailG2eta0", " ", "*", 
       RowBox[{"eta", "^", "5"}], "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4", ",", 
         RowBox[{"-", "4"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"U4tailG2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"K0", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "u"}], "]"}]}], ",", 
           RowBox[{"K1", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "->", "0.1"}], ",", 
          RowBox[{"nu", "->", 
           RowBox[{"1", "/", "6"}]}], ",", 
          RowBox[{"theta", "->", 
           RowBox[{"Pi", "/", "3"}]}], ",", 
          RowBox[{"phi", "->", 
           RowBox[{"Pi", "/", "4"}]}], ",", 
          RowBox[{"b", "->", "1"}], ",", 
          RowBox[{"G", "->", "1"}], ",", 
          RowBox[{"pinf", "->", ".1"}], ",", 
          RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.915186632242839*^9, 3.9151867896437254`*^9}, {
  3.915689256907775*^9, 3.915689267495677*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"fb987f79-5c9b-43b2-aa0b-a95d32d9691c"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["eta", "5"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.0013819061123907035`"}], "+", 
      RowBox[{"0.0013381698549351155`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.00009719637074107363`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.0007580570629184689`", " ", "\[ImaginaryI]"}]}], ")"}], " ",
      "LN0"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.915186783347148*^9, 3.9151867909246287`*^9}, 
   3.915276248372293*^9, 3.9152779025604696`*^9, 3.9163754762802362`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"6022602d-4f4e-47b0-947c-b23e53475c7b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["U2inst   G^2 and at 2.5PN", "Section",
 CellChangeTimes->{{3.9142982066635294`*^9, 3.9142982261434207`*^9}, {
   3.9142982710209613`*^9, 3.9142982717311144`*^9}, 
   3.9151044649838724`*^9},ExpressionUUID->"13b711cd-6a55-4f4c-be64-\
1ef0b0f6e2b8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "U2minstG2eta5", " ", "is", " ", "the", " ", "sum", " ", "of", " ", 
    "various", " ", "2.5", "PN", " ", 
    RowBox[{"contributions", ":", " ", 
     RowBox[{"II", "+", " ", "IL", "+", 
      RowBox[{
      "IW", " ", "plus", " ", "the", " ", "2.5", "PN", " ", "contributions", 
       " ", "in", " ", "I_ij", " ", "due", " ", "to", " ", "the", " ", "use", 
       " ", "of", " ", "the", " ", "2.5", " ", "orbit"}]}]}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9156893448485994`*^9, 3.915689345605666*^9}, {
  3.9156893779656477`*^9, 3.9156893938050575`*^9}, {3.915689605805418*^9, 
  3.9156897311410213`*^9}, {3.9156903580421295`*^9, 3.915690369140682*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"af8ca92b-8d8c-4c76-8ba2-7aad7c36e17f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.914298235848835*^9, 3.9142982749584885`*^9}, {
   3.9142983264467897`*^9, 3.914298329724163*^9}, 3.914322103006423*^9, {
   3.914322382993388*^9, 3.9143224090367804`*^9}, 3.9151044804859304`*^9},
 CellLabel->
  "In[133]:=",ExpressionUUID->"453c1392-7ef6-4213-8d13-366da9755bae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"U22instG2eta5", "=", 
   RowBox[{
    RowBox[{"28", "*", "I", "*", 
     RowBox[{"M", "^", "3"}], "*", 
     RowBox[{"pinf", "^", "2"}], "*", 
     RowBox[{"G", "^", "2"}], "*", 
     RowBox[{"Sqrt", "[", "5", "]"}], "*", 
     RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
     RowBox[{"nu", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "-", 
       RowBox[{
        RowBox[{"57", "/", "245"}], "*", "u"}], "-", 
       RowBox[{"3", "/", "49"}]}], ")"}], "*", "u", "*", 
     RowBox[{"K0", "/", 
      RowBox[{"(", 
       RowBox[{"15", "*", "b"}], ")"}]}]}], "+", 
    RowBox[{"28", "*", "I", "*", 
     RowBox[{"M", "^", "3"}], "*", 
     RowBox[{"pinf", "^", "2"}], "*", 
     RowBox[{"G", "^", "2"}], "*", 
     RowBox[{"Sqrt", "[", "5", "]"}], "*", 
     RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
     RowBox[{"nu", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "+", 
       RowBox[{
        RowBox[{"131", "/", "490"}], "*", "u"}], "-", 
       RowBox[{"36", "/", "245"}]}], ")"}], "*", "K1", "*", 
     RowBox[{"u", "/", 
      RowBox[{"(", 
       RowBox[{"15", "*", "b"}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U20instG2eta5", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "*", "I", "*", "M", "*", 
       RowBox[{"pinf", "^", "2"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"Sqrt", "[", "30", "]"}], "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
       RowBox[{"nu", "^", "2"}], "*", "u", "*", 
       RowBox[{"K0", "/", 
        RowBox[{"(", 
         RowBox[{"105", "*", "b"}], ")"}]}]}], "+", 
      RowBox[{"58", "*", "I", "*", "M", "*", 
       RowBox[{"pinf", "^", "2"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"Sqrt", "[", "30", "]"}], "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "K1", "*", 
       RowBox[{"u", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"nu", "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"105", "*", "b"}], ")"}]}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U2m2instG2eta5", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"28", "*", "I", "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "M", "*", 
       RowBox[{"pinf", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", "49"}], "+", 
         RowBox[{"u", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"57", "/", "245"}], "*", "u"}]}], ")"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"Sqrt", "[", "5", "]"}], "*", 
       RowBox[{"nu", "^", "2"}], "*", "u", "*", 
       RowBox[{"K0", "/", 
        RowBox[{"(", 
         RowBox[{"15", "*", "b"}], ")"}]}]}], "+", 
      RowBox[{"28", "*", "I", "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "M", "*", 
       RowBox[{"pinf", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"u", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"131", "/", "490"}], "*", "u"}], "+", 
         RowBox[{"36", "/", "245"}]}], ")"}], "*", "K1", "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"Sqrt", "[", "5", "]"}], "*", 
       RowBox[{"nu", "^", "2"}], "*", 
       RowBox[{"u", "/", 
        RowBox[{"(", 
         RowBox[{"15", "*", "b"}], ")"}]}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9142983363258657`*^9, 3.9142983438633614`*^9}, {
   3.914322462843774*^9, 3.9143224920852094`*^9}, 3.91432252901597*^9, 
   3.915104486717731*^9, {3.915186959339868*^9, 3.9151869941193404`*^9}, {
   3.9152763657046146`*^9, 3.915276397875373*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"9e5334a7-eb0f-4480-a9b2-436fae118928"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"U2instG2eta5", "=", " ", 
   RowBox[{
    RowBox[{"U22instG2eta5", "*", 
     RowBox[{"eta", "^", "5"}], " ", "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "theta", ",", "phi"}], 
      "]"}]}], "+", " ", 
    RowBox[{"U20instG2eta5", "*", 
     RowBox[{"eta", "^", "5"}], "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "theta", ",", "phi"}], 
      "]"}]}], "+", " ", 
    RowBox[{"U2m2instG2eta5", "*", 
     RowBox[{"eta", "^", "5"}], "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"U2instG2eta5", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"K0", "->", 
          RowBox[{"BesselK", "[", 
           RowBox[{"0", ",", "u"}], "]"}]}], ",", 
         RowBox[{"K1", "->", 
          RowBox[{"BesselK", "[", 
           RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", "->", "0.1"}], ",", 
        RowBox[{"nu", "->", 
         RowBox[{"1", "/", "6"}]}], ",", 
        RowBox[{"theta", "->", 
         RowBox[{"Pi", "/", "3"}]}], ",", 
        RowBox[{"phi", "->", 
         RowBox[{"Pi", "/", "4"}]}], ",", 
        RowBox[{"b", "->", "1"}], ",", 
        RowBox[{"G", "->", "1"}], ",", 
        RowBox[{"pinf", "->", ".1"}], ",", 
        RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9151868351543307`*^9, 3.9151869213010893`*^9}, 
   3.91518702727234*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"4ae45795-9fe7-4257-9314-c9163004f277"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.0001048824114402304`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.00003530061282012014`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
  SuperscriptBox["eta", "5"]}]], "Output",
 CellChangeTimes->{{3.9151870063041973`*^9, 3.9151870284595137`*^9}, 
   3.915277902607337*^9, 3.9163754762943373`*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"199b9f5f-4e3a-4c54-8895-08ef66d9fd9c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["V3inst at G^2 and at   2.5PN ", "Section",
 CellChangeTimes->{{3.9142982066635294`*^9, 3.9142982261434207`*^9}, {
  3.9142982710209613`*^9, 3.9142982717311144`*^9}, {3.914322814911136*^9, 
  3.914322819641719*^9}, {3.9146419073263865`*^9, 3.914641951146329*^9}, {
  3.915690297304636*^9, 
  3.9156903018640137`*^9}},ExpressionUUID->"4420eedb-5013-43a3-8a74-\
883d604a2217"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "V3minstG2eta3", " ", "is", " ", "a", " ", "sum", " ", "of", " ", 
     "various", " ", "II", " ", "and", " ", "IL", " ", "contributions", " ", 
     "with", " ", "fractional", " ", "1.5", "PN", " ", 
     RowBox[{"accuracy", ".", " ", "V3minstG2"}], " ", "enter", " ", "the", 
     " ", "waveform", " ", "W", " ", "as", " ", 
     RowBox[{"eta", "^", "2"}], "*", "V3minstG2"}], "=", 
    RowBox[{
     RowBox[{"eta", "^", "5"}], "*", "V3minstG2eta3"}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.91568975432609*^9, 3.9156897701936283`*^9}, 
   3.9156899334430637`*^9, {3.915690313508786*^9, 3.915690318215141*^9}, {
   3.915690411138913*^9, 3.915690497681531*^9}, {3.915690553097495*^9, 
   3.915690593412678*^9}, {3.915690721842975*^9, 3.9156907528562016`*^9}, 
   3.9156907880838566`*^9, {3.915690821272672*^9, 3.915690855243719*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"752ac21a-6345-4e1d-b54d-e8ade375a23d"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V32instG2eta3", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "29"}], "*", "I", "*", "M", "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"u", "-", 
           RowBox[{"15", "/", "58"}]}], ")"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"K0", "/", 
          RowBox[{"(", 
           RowBox[{"105", "*", "b"}], ")"}]}]}], "-", 
        RowBox[{"29", "*", "I", "*", "M", "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"7", "/", "29"}], "*", "u"}], "-", 
           RowBox[{"6", "/", "29"}]}], ")"}], "*", "K1", "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"u", "/", 
          RowBox[{"(", 
           RowBox[{"105", "*", "b"}], ")"}]}]}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"V30instG2eta3", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"M", "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "210", "]"}], "*", "K0", "*", 
         RowBox[{"I", "/", 
          RowBox[{"(", 
           RowBox[{"70", "*", "b"}], ")"}]}]}], "+", 
        RowBox[{"2", "*", "I", "*", "M", "*", 
         RowBox[{"pinf", "^", "2"}], "*", "K1", "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "210", "]"}], "*", 
         RowBox[{"u", "/", 
          RowBox[{"(", 
           RowBox[{"175", "*", "b"}], ")"}]}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V3m2instG2eta3", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29", "*", "I", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "M", "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           RowBox[{"15", "/", "58"}]}], ")"}], "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", 
         RowBox[{"K0", "/", 
          RowBox[{"(", 
           RowBox[{"105", "*", "b"}], ")"}]}]}], "+", 
        RowBox[{"29", "*", "I", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "M", "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"u", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"7", "/", "29"}], "*", "u"}], "+", 
           RowBox[{"6", "/", "29"}]}], ")"}], "*", "K1", "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", 
         RowBox[{"u", "/", 
          RowBox[{"(", 
           RowBox[{"105", "*", "b"}], ")"}]}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9142983363258657`*^9, 3.9142983438633614`*^9}, {
   3.914322462843774*^9, 3.9143224920852094`*^9}, 3.91432252901597*^9, {
   3.914322882959837*^9, 3.9143229213049483`*^9}, {3.9143231139823933`*^9, 
   3.914323128961299*^9}, {3.9151871031686974`*^9, 3.9151871391662683`*^9}, {
   3.9152766101259155`*^9, 3.9152766454866686`*^9}, {3.915690026719984*^9, 
   3.9156900303786507`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"bbc97770-1ee1-4321-9b80-83d37442be46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V3instG2", "=", 
     RowBox[{
      RowBox[{"V32instG2eta3", "*", 
       RowBox[{"eta", "^", "5"}], " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3", ",", "2", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{"V30instG2eta3", "*", 
       RowBox[{"eta", "^", "5"}], " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "theta", ",", "phi"}], 
        "]"}]}], "+", 
      RowBox[{"V3m2instG2eta3", "*", 
       RowBox[{"eta", "^", "5"}], " ", "*", 
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"V3instG2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"K0", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"0", ",", "u"}], "]"}]}], ",", 
           RowBox[{"K1", "->", 
            RowBox[{"BesselK", "[", 
             RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "->", "0.1"}], ",", 
          RowBox[{"nu", "->", 
           RowBox[{"1", "/", "6"}]}], ",", 
          RowBox[{"theta", "->", 
           RowBox[{"Pi", "/", "3"}]}], ",", 
          RowBox[{"phi", "->", 
           RowBox[{"Pi", "/", "4"}]}], ",", 
          RowBox[{"b", "->", "1"}], ",", 
          RowBox[{"G", "->", "1"}], ",", 
          RowBox[{"pinf", "->", ".1"}], ",", 
          RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9151870630541587`*^9, 3.915187094783787*^9}, {
  3.915690032797261*^9, 3.915690038562958*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"51f23d61-5590-4f6b-a93e-eadbe65f772f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.00002645164944297503`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.00003174133877799488`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
  SuperscriptBox["eta", "5"]}]], "Output",
 CellChangeTimes->{3.915187144747074*^9, 3.9152779026500874`*^9, 
  3.916375476305489*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"dd41994b-1d8c-4748-88ac-1db3d5231eb0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["U4inst at G^2 and at 2.5PN", "Section",
 CellChangeTimes->{{3.9142982066635294`*^9, 3.9142982261434207`*^9}, {
  3.9142982710209613`*^9, 3.9142982717311144`*^9}, {3.914322814911136*^9, 
  3.914322819641719*^9}, {3.9143234048402195`*^9, 
  3.9143234058672585`*^9}},ExpressionUUID->"803edc5d-ec67-4e75-a13c-\
56c3bcfbd4c5"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "U4minstG2eta3", " ", "is", " ", "a", " ", "sum", " ", "of", " ", 
     "various", " ", "II", " ", "contributions", " ", "with", " ", 
     "fractional", " ", "1.5", "PN", " ", 
     RowBox[{"accuracy", ".", " ", "U4minstG2"}], " ", "enter", " ", "the", 
     " ", "waveform", " ", "W", " ", "as", " ", 
     RowBox[{"eta", "^", "2"}], "*", "U4minstG2"}], "=", 
    RowBox[{
     RowBox[{"eta", "^", "5"}], "*", "U4minstG2eta3"}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9156908693011594`*^9, 3.915690909905486*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"12a1ab6b-049e-4a35-ba35-2c785e0b2c04"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"U44instG2eta3", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "I", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "M", "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"33", "/", "28"}], "*", "u"}], "+", 
           RowBox[{"13", "/", "28"}]}], ")"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", "u", "*", 
         RowBox[{"K0", "/", 
          RowBox[{"(", 
           RowBox[{"15", "*", "b"}], ")"}]}]}], "+", 
        RowBox[{"2", "*", "I", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "M", "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"u", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"87", "/", "56"}], "*", "u"}], "+", 
           RowBox[{"10", "/", "7"}]}], ")"}], "*", "K1", "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", 
         RowBox[{"u", "/", 
          RowBox[{"(", 
           RowBox[{"15", "*", "b"}], ")"}]}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U42instG2eta3", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"M", "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", "u", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"33", "*", "u"}], "+", "26"}], ")"}], "*", "K0", "*", 
         RowBox[{"I", "/", 
          RowBox[{"(", 
           RowBox[{"210", "*", "b"}], ")"}]}]}], "+", 
        RowBox[{"M", "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", "u", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"33", "*", "u"}], "+", "40"}], ")"}], "*", "K1", "*", 
         RowBox[{"I", "/", 
          RowBox[{"(", 
           RowBox[{"210", "*", "b"}], ")"}]}]}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"U40instG2eta3", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13", "*", "I", "*", "M", "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "10", "]"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", "u", "*", 
         RowBox[{"K0", "/", 
          RowBox[{"(", 
           RowBox[{"350", "*", "b"}], ")"}]}]}], "+", 
        RowBox[{"3", "*", "I", "*", "M", "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "10", "]"}], "*", "K1", "*", 
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"nu", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"140", "*", "b"}], ")"}]}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U4m2instG2eta3", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"M", "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", "u", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "33"}], "*", "u"}], "+", "26"}], ")"}], "*", "K0", 
         "*", 
         RowBox[{"I", "/", 
          RowBox[{"(", 
           RowBox[{"210", "*", "b"}], ")"}]}]}], "+", 
        RowBox[{"M", "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", "u", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"33", "*", "u"}], "-", "40"}], ")"}], "*", "K1", "*", 
         RowBox[{"I", "/", 
          RowBox[{"(", 
           RowBox[{"210", "*", "b"}], ")"}]}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U4m4instG2eta3", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "I", "*", "M", "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "^", "3"}], "+", 
           RowBox[{
            RowBox[{"33", "/", "28"}], "*", "u"}], "-", 
           RowBox[{"13", "/", "28"}]}], ")"}], "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", "u", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"K0", "/", 
          RowBox[{"(", 
           RowBox[{"15", "*", "b"}], ")"}]}]}], "-", 
        RowBox[{"2", "*", "I", "*", "M", "*", 
         RowBox[{"pinf", "^", "2"}], "*", 
         RowBox[{"G", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"u", "^", "3"}]}], "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"u", "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"87", "/", "56"}], "*", "u"}], "+", 
           RowBox[{"10", "/", "7"}]}], ")"}], "*", "K1", "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"nu", "^", "2"}], "*", "u", "*", 
         RowBox[{
          RowBox[{"Sqrt", "[", "Pi", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"15", "*", "b"}], ")"}]}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9142983363258657`*^9, 3.9142983438633614`*^9}, {
   3.914322462843774*^9, 3.9143224920852094`*^9}, 3.91432252901597*^9, {
   3.914322882959837*^9, 3.9143229213049483`*^9}, {3.9143231139823933`*^9, 
   3.914323128961299*^9}, {3.9143234113363333`*^9, 3.914323508780538*^9}, {
   3.9151871854872646`*^9, 3.9151872284723997`*^9}, {3.9151872885870857`*^9, 
   3.915187304414691*^9}, {3.9152766631043153`*^9, 3.9152767091070595`*^9}, {
   3.9156909209837227`*^9, 3.9156909260215015`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"6e9db32a-c446-4086-8e30-186d5b7614f2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"U4instG2", "=", " ", 
   RowBox[{
    RowBox[{"U44instG2eta3", "*", 
     RowBox[{"eta", "^", "5"}], " ", "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "4", ",", "4", ",", "theta", ",", "phi"}], 
      "]"}]}], "+", " ", 
    RowBox[{"U42instG2eta3", "*", 
     RowBox[{"eta", "^", "5"}], " ", "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "4", ",", "2", ",", "theta", ",", "phi"}], 
      "]"}]}], "+", " ", 
    RowBox[{"U40instG2eta3", "*", 
     RowBox[{"eta", "^", "5"}], " ", "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "theta", ",", "phi"}], 
      "]"}]}], "+", " ", 
    RowBox[{"U4m2instG2eta3", " ", "*", 
     RowBox[{"eta", "^", "5"}], "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "2"}], ",", "theta", ",", "phi"}], "]"}]}], "+", " ", 
    RowBox[{"U4m4instG2eta3", " ", "*", 
     RowBox[{"eta", "^", "5"}], "*", 
     RowBox[{"Y", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "4", ",", 
       RowBox[{"-", "4"}], ",", "theta", ",", "phi"}], "]"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"U4instG2", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"K0", "->", 
          RowBox[{"BesselK", "[", 
           RowBox[{"0", ",", "u"}], "]"}]}], ",", 
         RowBox[{"K1", "->", 
          RowBox[{"BesselK", "[", 
           RowBox[{"1", ",", "u"}], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u", "->", "0.1"}], ",", 
        RowBox[{"nu", "->", 
         RowBox[{"1", "/", "6"}]}], ",", 
        RowBox[{"theta", "->", 
         RowBox[{"Pi", "/", "3"}]}], ",", 
        RowBox[{"phi", "->", 
         RowBox[{"Pi", "/", "4"}]}], ",", 
        RowBox[{"b", "->", "1"}], ",", 
        RowBox[{"G", "->", "1"}], ",", 
        RowBox[{"pinf", "->", ".1"}], ",", 
        RowBox[{"M", "->", "1"}]}], "}"}]}], "]"}], "]"}], ",", "eta"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9151871631660395`*^9, 3.9151871796614037`*^9}, {
  3.9151872343407907`*^9, 3.9151872675883236`*^9}, {3.915690928676039*^9, 
  3.9156909382622194`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"a79db32d-8b3d-4c6b-a9be-70c2061f8b7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.00001790874046325399`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.00012616106528985435`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
  SuperscriptBox["eta", "5"]}]], "Output",
 CellChangeTimes->{{3.9151872751227274`*^9, 3.9151873092456837`*^9}, 
   3.915277902685837*^9, 3.916375476318808*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"4dc5131b-dadc-49f8-bf77-60e167edf96c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["phi-odd terms at 0.5 PN and 2PN", "Chapter",
 CellChangeTimes->{{3.914390244875052*^9, 3.914390253225507*^9}, {
  3.9143903049926715`*^9, 
  3.9143903129300904`*^9}},ExpressionUUID->"129c48c8-bbb3-472b-82d4-\
dd37160f5dc4"],

Cell[CellGroupData[{

Cell["U3inst at G^1 and at G^2 and at 0.5PN", "Section",
 CellChangeTimes->{{3.9142982066635294`*^9, 3.9142982261434207`*^9}, {
  3.9142982710209613`*^9, 3.9142982717311144`*^9}, {3.914322814911136*^9, 
  3.914322819641719*^9}, {3.9143895934595413`*^9, 
  3.914389615397376*^9}},ExpressionUUID->"06a10217-d2f6-4700-be55-\
2e556ff28f92"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "U3minstG1", " ", "and", " ", "U3minstG2", " ", "enter", " ", "the", " ", 
    "waveform", " ", "W", " ", "as", " ", "eta", "*", "U3minstG1eta0", "  ", 
    "and", " ", "eta", "*", "U3minstG1eta0", " ", "at", " ", "fractional", 
    " ", "Newtonian", " ", "accuracy"}], "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.9156911637775345`*^9, 3.915691170256652*^9}, {
  3.915691208879671*^9, 3.9156912937705736`*^9}, {3.9156913922113037`*^9, 
  3.915691401747387*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"97aa8206-0fbb-4fbf-a76b-bec49e65502d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"U33instG1eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", "I", "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"5", "/", "4"}], "*", "u"}], "+", 
         RowBox[{"1", "/", "2"}]}], ")"}], "*", "G", "*", 
       RowBox[{"Sqrt", "[", "42", "]"}], "*", "nu", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
       RowBox[{"K0", "/", "21"}]}], "+", 
      RowBox[{"2", "*", "I", "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"7", "/", "4"}], "*", "u"}], "+", 
         RowBox[{"3", "/", "2"}]}], ")"}], "*", "K1", "*", "G", "*", 
       RowBox[{"Sqrt", "[", "42", "]"}], "*", "nu", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "/", "21"}]}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"U31instG1eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "G", "*", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"6", "/", "5"}]}], ")"}], "*", 
       RowBox[{"Sqrt", "[", "70", "]"}], "*", "nu", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "K0", "*", 
       RowBox[{"I", "/", "42"}]}], "+", 
      RowBox[{
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "K1", "*", "G", "*", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"6", "/", "5"}]}], ")"}], "*", 
       RowBox[{"Sqrt", "[", "70", "]"}], "*", "nu", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
       RowBox[{"I", "/", "42"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U3m1instG1eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
          RowBox[{"Sqrt", "[", "70", "]"}], "*", "G", "*", "nu", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], "*", "I", "*", 
             RowBox[{"Pi", "/", "105"}]}], "+", 
            RowBox[{"4", "*", "I", "*", "u", "*", 
             RowBox[{"Pi", "/", "63"}]}]}], ")"}], "*", "K0"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
         RowBox[{"Sqrt", "[", "70", "]"}], "*", "G", "*", "nu", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", "*", "I", "*", 
            RowBox[{"Pi", "/", "105"}]}], "-", 
           RowBox[{"4", "*", "I", "*", "u", "*", 
            RowBox[{"Pi", "/", "63"}]}]}], ")"}], "*", "K1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U3m3instG1eta0", "=", 
    RowBox[{
     RowBox[{"M", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", "^", "2"}], "-", 
          RowBox[{
           RowBox[{"5", "/", "4"}], "*", "u"}], "+", 
          RowBox[{"1", "/", "2"}]}], ")"}], "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "G", "*", 
        RowBox[{"Sqrt", "[", "42", "]"}], "*", "nu", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
        RowBox[{"K0", "/", "21"}]}], "+", 
       RowBox[{"2", "*", "I", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"u", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"7", "/", "4"}], "*", "u"}], "-", 
          RowBox[{"3", "/", "2"}]}], ")"}], "*", "K1", "*", 
        RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "G", "*", 
        RowBox[{"Sqrt", "[", "42", "]"}], "*", "nu", "*", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "/", "21"}]}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U33instG2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Pi", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"5", "/", "4"}], "*", "u"}], "+", 
         RowBox[{"1", "/", "2"}]}], ")"}], "*", 
       RowBox[{"Sqrt", "[", "42", "]"}], "*", 
       RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "K0", "*", 
       RowBox[{"I", "/", 
        RowBox[{"(", 
         RowBox[{"21", "*", "b", "*", 
          RowBox[{"pinf", "^", "2"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"7", "/", "4"}], "*", "u"}], "+", 
         RowBox[{"3", "/", "2"}]}], ")"}], "*", "K1", "*", 
       RowBox[{"Sqrt", "[", "42", "]"}], "*", 
       RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
       RowBox[{"I", "/", 
        RowBox[{"(", 
         RowBox[{"21", "*", "b", "*", 
          RowBox[{"pinf", "^", "2"}]}], ")"}]}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"U31instG2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Pi", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], "*", 
       RowBox[{"Sqrt", "[", "70", "]"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"6", "/", "5"}]}], ")"}], "*", "nu", "*", "u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "K0", "*", 
       RowBox[{"I", "/", 
        RowBox[{"(", 
         RowBox[{"84", "*", "b", "*", 
          RowBox[{"pinf", "^", "2"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], "*", 
       RowBox[{"Sqrt", "[", "70", "]"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"6", "/", "5"}]}], ")"}], "*", "nu", "*", "u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "K1", "*", 
       RowBox[{"I", "/", 
        RowBox[{"(", 
         RowBox[{"84", "*", "b", "*", 
          RowBox[{"pinf", "^", "2"}]}], ")"}]}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U3m1instG2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"15", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
         RowBox[{"Sqrt", "[", "70", "]"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"32", "*", "I", "*", 
            RowBox[{"Pi", "/", "525"}]}], "-", 
           RowBox[{"16", "*", "I", "*", "u", "*", 
            RowBox[{"Pi", "/", "315"}]}]}], ")"}], "*", "K0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"64", "*", "b", "*", 
         RowBox[{"pinf", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"15", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
         RowBox[{"Sqrt", "[", "70", "]"}], "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "32"}], "*", "I", "*", 
            RowBox[{"Pi", "/", "525"}]}], "+", 
           RowBox[{"16", "*", "I", "*", "u", "*", 
            RowBox[{"Pi", "/", "315"}]}]}], ")"}], "*", "K1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"64", "*", "b", "*", 
         RowBox[{"pinf", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U3m3instG2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Pi", "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}]}], "*", 
       RowBox[{"Sqrt", "[", "42", "]"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"u", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"5", "/", "4"}], "*", "u"}], "-", 
         RowBox[{"1", "/", "2"}]}], ")"}], "*", "nu", "*", "u", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "K0", "*", 
       RowBox[{"I", "/", 
        RowBox[{"(", 
         RowBox[{"21", "*", "b", "*", 
          RowBox[{"pinf", "^", "2"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"Pi", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], "*", 
       RowBox[{"Sqrt", "[", "42", "]"}], "*", 
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "-", 
         RowBox[{
          RowBox[{"7", "/", "4"}], "*", "u"}], "+", 
         RowBox[{"3", "/", "2"}]}], ")"}], "*", "K1", "*", "nu", "*", "u", 
       "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
       RowBox[{"I", "/", 
        RowBox[{"(", 
         RowBox[{"21", "*", "b", "*", 
          RowBox[{"pinf", "^", "2"}]}], ")"}]}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9142983363258657`*^9, 3.9142983438633614`*^9}, {
   3.914322462843774*^9, 3.9143224920852094`*^9}, 3.91432252901597*^9, {
   3.914322882959837*^9, 3.9143229213049483`*^9}, {3.9143231139823933`*^9, 
   3.914323128961299*^9}, {3.9143896226892753`*^9, 3.9143898522004128`*^9}, {
   3.915184880667644*^9, 3.9151849051231737`*^9}, {3.9152769299169064`*^9, 
   3.9152770186769733`*^9}, {3.9156910911144705`*^9, 
   3.9156911085459795`*^9}, {3.9156913468201327`*^9, 3.915691356510684*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"1c50bc09-e896-41d6-89b4-065739205cfa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["V2inst at G^1 and at G^2 and at 0.5PN", "Section",
 CellChangeTimes->{{3.9142982066635294`*^9, 3.9142982261434207`*^9}, {
  3.9142982710209613`*^9, 3.9142982717311144`*^9}, {3.914322814911136*^9, 
  3.914322819641719*^9}, {3.9143895934595413`*^9, 3.914389615397376*^9}, {
  3.9143898826692286`*^9, 
  3.9143898833102617`*^9}},ExpressionUUID->"2bb8d88d-680e-430d-b1e8-\
da121717625d"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "V2minstG1", " ", "and", " ", "V2minstG2", " ", "enter", " ", "the", " ", 
    "waveform", " ", "W", " ", "as", " ", "eta", "*", "V2minstG1eta0", "  ", 
    "and", " ", "eta", "*", "V2minstG1eta0", " ", "at", " ", "fractional", 
    " ", "Newtonian", " ", "accuracy"}], "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.915691366689412*^9, 3.9156913674322042`*^9}, {
  3.915691419019399*^9, 3.91569144051766*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"369e87f8-6031-4a1f-8080-e03d154fef7f"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"V21instG1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "*", "I", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"Sqrt", "[", "5", "]"}], "*", "G", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "nu", "*", "u", 
         "*", 
         RowBox[{"K1", "/", "15"}]}], "-", 
        RowBox[{"4", "*", "I", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"Sqrt", "[", "5", "]"}], "*", "G", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "nu", "*", "u", 
         "*", 
         RowBox[{"K0", "/", "15"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V2m1instG1eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], "*", "I", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"Sqrt", "[", "5", "]"}], "*", "G", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "nu", "*", "u", 
         "*", 
         RowBox[{"K0", "/", "15"}]}], "+", 
        RowBox[{"4", "*", "I", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"Sqrt", "[", "5", "]"}], "*", "G", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "nu", "*", "u", 
         "*", 
         RowBox[{"K1", "/", "15"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V21instG2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "I", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", 
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "5", "]"}], "*", 
         RowBox[{"Pi", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"K0", "/", 
          RowBox[{"(", 
           RowBox[{"15", "*", "b", "*", 
            RowBox[{"pinf", "^", "2"}]}], ")"}]}]}], "-", 
        RowBox[{"2", "*", "I", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", 
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "5", "]"}], "*", 
         RowBox[{"Pi", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"K1", "/", 
          RowBox[{"(", 
           RowBox[{"15", "*", "b", "*", 
            RowBox[{"pinf", "^", "2"}]}], ")"}]}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V2m1instG2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "I", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", 
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "5", "]"}], "*", 
         RowBox[{"Pi", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"K0", "/", 
          RowBox[{"(", 
           RowBox[{"15", "*", "b", "*", 
            RowBox[{"pinf", "^", "2"}]}], ")"}]}]}], "+", 
        RowBox[{"2", "*", "I", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", 
         RowBox[{"u", "^", "2"}], "*", 
         RowBox[{"Sqrt", "[", "5", "]"}], "*", 
         RowBox[{"Pi", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"K1", "/", 
          RowBox[{"(", 
           RowBox[{"15", "*", "b", "*", 
            RowBox[{"pinf", "^", "2"}]}], ")"}]}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9142983363258657`*^9, 3.9142983438633614`*^9}, {
   3.914322462843774*^9, 3.9143224920852094`*^9}, 3.91432252901597*^9, {
   3.914322882959837*^9, 3.9143229213049483`*^9}, {3.9143231139823933`*^9, 
   3.914323128961299*^9}, {3.9143896226892753`*^9, 3.9143898522004128`*^9}, {
   3.914389892063203*^9, 3.914389987927504*^9}, {3.9152770449058633`*^9, 
   3.915277082649786*^9}, {3.915691110537571*^9, 3.9156911167138615`*^9}, {
   3.9156914469650493`*^9, 3.9156914552679577`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"94cb0528-7e31-4b17-bc00-81b38f17059a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["U3tail at G^2 and at 2PN", "Section",
 CellChangeTimes->{{3.9142982066635294`*^9, 3.9142982261434207`*^9}, {
  3.9142982710209613`*^9, 3.9142982717311144`*^9}, {3.914322814911136*^9, 
  3.914322819641719*^9}, {3.9143895934595413`*^9, 3.914389615397376*^9}, {
  3.914390006241446*^9, 
  3.914390014864177*^9}},ExpressionUUID->"21f0119f-9301-4b34-87f1-\
14acb75ac0ce"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "U3mtailG2", " ", "enter", " ", "the", " ", "waveform", " ", "W", " ", 
    "as", " ", 
    RowBox[{"eta", "^", "4"}], "*", "U3mtailG2eta0", "   ", "at", " ", 
    "fractional", " ", "Newtonian", " ", "accuracy"}], "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.9156914761017723`*^9, 3.915691563887885*^9}, {
  3.915691609013589*^9, 3.9156916096148987`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"333722dd-f03e-4233-9d66-44ec3acfc9af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"U33tailG2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", "42", "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "pinf", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"5", "/", "4"}], "*", "u"}], "+", 
           RowBox[{"1", "/", "2"}]}], ")"}], "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "*", "I"}], "-", 
           RowBox[{"2", "*", "LN0"}], "+", 
           RowBox[{"97", "/", "30"}]}], ")"}], "*", "K0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"21", "*", "b"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", "42", "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "pinf", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"7", "/", "4"}], "*", "u"}], "+", 
           RowBox[{"3", "/", "2"}]}], ")"}], "*", "K1", "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "*", "I"}], "-", 
           RowBox[{"2", "*", "LN0"}], "+", 
           RowBox[{"97", "/", "30"}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"21", "*", "b"}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"U31tailG2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "nu", "*", "u", 
       "*", "pinf", "*", 
       RowBox[{"Sqrt", "[", "70", "]"}], "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", "*", "u"}], "+", "6"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"30", "*", "I", "*", "Pi"}], "-", 
         RowBox[{"60", "*", "LN0"}], "+", "97"}], ")"}], "*", 
       RowBox[{"K0", "/", 
        RowBox[{"(", 
         RowBox[{"6300", "*", "b"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "nu", "*", "u", 
       "*", "pinf", "*", 
       RowBox[{"Sqrt", "[", "70", "]"}], "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "K1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", "*", "u"}], "+", "6"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"30", "*", "I", "*", "Pi"}], "-", 
          RowBox[{"60", "*", "LN0"}], "+", "97"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"6300", "*", "b"}], ")"}]}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U3m1tailG2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "70", "]"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"30", "*", "I", "*", "Pi"}], "-", 
         RowBox[{"60", "*", "LN0"}], "+", "97"}], ")"}], "*", "pinf", "*", 
       RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"5", "*", "u"}]}], ")"}], "*", 
       RowBox[{"Sqrt", "[", "Pi", "]"}], "*", 
       RowBox[{"K0", "/", 
        RowBox[{"(", 
         RowBox[{"6300", "*", "b"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"Sqrt", "[", "70", "]"}], "*", "K1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"30", "*", "I", "*", "Pi"}], "-", 
         RowBox[{"60", "*", "LN0"}], "+", "97"}], ")"}], "*", "pinf", "*", 
       RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"5", "*", "u"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Sqrt", "[", "Pi", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"6300", "*", "b"}], ")"}]}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U3m3tailG2eta0", "=", 
   RowBox[{
    RowBox[{"M", "^", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", "42", "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "*", "I"}], "-", 
           RowBox[{"2", "*", "LN0"}], "+", 
           RowBox[{"97", "/", "30"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "^", "2"}], "-", 
           RowBox[{
            RowBox[{"5", "/", "4"}], "*", "u"}], "+", 
           RowBox[{"1", "/", "2"}]}], ")"}], "*", "pinf", "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "K0"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"21", "*", "b"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", "42", "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "*", "I"}], "-", 
           RowBox[{"2", "*", "LN0"}], "+", 
           RowBox[{"97", "/", "30"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"u", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"7", "/", "4"}], "*", "u"}], "-", 
           RowBox[{"3", "/", "2"}]}], ")"}], "*", "K1", "*", "pinf", "*", 
         RowBox[{"G", "^", "2"}], "*", "nu", "*", "u", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"21", "*", "b"}], ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9142983363258657`*^9, 3.9142983438633614`*^9}, {
   3.914322462843774*^9, 3.9143224920852094`*^9}, 3.91432252901597*^9, {
   3.914322882959837*^9, 3.9143229213049483`*^9}, {3.9143231139823933`*^9, 
   3.914323128961299*^9}, {3.9143896226892753`*^9, 3.9143898522004128`*^9}, {
   3.914390028050786*^9, 3.9143900603020062`*^9}, {3.9143900970234776`*^9, 
   3.9143901245410137`*^9}, {3.9152771758451595`*^9, 3.915277219640586*^9}, {
   3.915691122129624*^9, 3.9156911279366636`*^9}, {3.9156915676828985`*^9, 
   3.9156915726362934`*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"11dc85f9-86b6-48d1-aa1a-6817cabd9d4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["V2tail at G^2 and at 2PN", "Section",
 CellChangeTimes->{{3.9142982066635294`*^9, 3.9142982261434207`*^9}, {
  3.9142982710209613`*^9, 3.9142982717311144`*^9}, {3.914322814911136*^9, 
  3.914322819641719*^9}, {3.9143895934595413`*^9, 3.914389615397376*^9}, {
  3.9143898826692286`*^9, 3.9143898833102617`*^9}, {3.9143900114145465`*^9, 
  3.9143900164945984`*^9}},ExpressionUUID->"053fe84b-99b8-468f-8652-\
eadf00fa45d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "V2mtailG2", " ", "enter", " ", "the", " ", "waveform", " ", "W", " ", 
    "as", " ", 
    RowBox[{"eta", "^", "4"}], "*", "V2mtailG2eta0", "   ", "at", " ", 
    "fractional", " ", "Newtonian", " ", "accuracy"}], "*)"}], " ", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"V21tailG2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Sqrt", "[", "5", "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", "/", "3"}], "+", 
              RowBox[{"Pi", "*", "I"}], "-", 
              RowBox[{"2", "*", "LN0"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "pinf", "*", 
            RowBox[{"G", "^", "2"}], "*", "nu", "*", 
            RowBox[{"u", "^", "2"}], "*", 
            RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "K0"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"15", "*", "b"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"Sqrt", "[", "5", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", "/", "3"}], "+", 
             RowBox[{"Pi", "*", "I"}], "-", 
             RowBox[{"2", "*", "LN0"}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "K1", "*", 
           "pinf", "*", 
           RowBox[{"G", "^", "2"}], "*", "nu", "*", 
           RowBox[{"u", "^", "2"}], "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"15", "*", "b"}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V2m1tailG2eta0", "=", 
     RowBox[{
      RowBox[{"M", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Sqrt", "[", "5", "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", "/", "3"}], "+", 
              RowBox[{"Pi", "*", "I"}], "-", 
              RowBox[{"2", "*", "LN0"}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "pinf", "*", 
            RowBox[{"G", "^", "2"}], "*", "nu", "*", 
            RowBox[{"u", "^", "2"}], "*", 
            RowBox[{"Sqrt", "[", "Pi", "]"}], "*", "K0"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"15", "*", "b"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"Sqrt", "[", "5", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", "/", "3"}], "+", 
             RowBox[{"Pi", "*", "I"}], "-", 
             RowBox[{"2", "*", "LN0"}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m1", "-", "m2"}], ")"}], "/", "M"}], "*", "K1", "*", 
           "pinf", "*", 
           RowBox[{"G", "^", "2"}], "*", "nu", "*", 
           RowBox[{"u", "^", "2"}], "*", 
           RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"15", "*", "b"}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9142983363258657`*^9, 3.9142983438633614`*^9}, {
   3.914322462843774*^9, 3.9143224920852094`*^9}, 3.91432252901597*^9, {
   3.914322882959837*^9, 3.9143229213049483`*^9}, {3.9143231139823933`*^9, 
   3.914323128961299*^9}, {3.9143896226892753`*^9, 3.9143898522004128`*^9}, {
   3.914389892063203*^9, 3.914389987927504*^9}, {3.914390142967602*^9, 
   3.914390183301922*^9}, {3.91527727559146*^9, 3.9152772892074966`*^9}, {
   3.9156911290340133`*^9, 3.915691131529986*^9}, {3.915691584131164*^9, 
   3.915691620519166*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"e0c0612a-c75b-430d-a191-b9e6567b4926"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1428., 729.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fed47eac-5bf2-40a6-a2c1-e13ea3a03734"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 10911, 278, 430, "Input",ExpressionUUID->"d8c0469e-c37f-4d12-998e-5b1877d60433"],
Cell[CellGroupData[{
Cell[11494, 302, 259, 4, 67, "Section",ExpressionUUID->"1c4229b0-8218-4582-afdc-5d6943294983"],
Cell[CellGroupData[{
Cell[11778, 310, 2865, 79, 136, "Input",ExpressionUUID->"841fe324-4150-4784-956b-76c6cea1f337",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[14646, 391, 375, 8, 52, "Input",ExpressionUUID->"d765b435-cd1f-4a43-88d5-61876bda77ee",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[15024, 401, 569, 13, 58, "Output",ExpressionUUID->"2a354a2e-8f9d-46f2-9e0c-486f59aaccbc",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15642, 420, 175, 3, 69, "Chapter",ExpressionUUID->"5557ed91-d8df-462e-8d46-a433ce3a8a1e"],
Cell[CellGroupData[{
Cell[15842, 427, 482, 7, 67, "Section",ExpressionUUID->"eab94bb4-c1a8-43fe-9e18-920cd3cb3b44"],
Cell[16327, 436, 355, 8, 52, "Input",ExpressionUUID->"be482db3-3ce7-47cf-a71f-2b8842f2e7e6"],
Cell[16685, 446, 1321, 33, 30, "Input",ExpressionUUID->"eebf879a-b9ab-4f57-9617-989b3d245578"],
Cell[18009, 481, 2422, 61, 94, "Input",ExpressionUUID->"9794ebd4-b191-4126-a216-ce5fca349880"],
Cell[20434, 544, 4376, 107, 157, "Input",ExpressionUUID->"0bd1af66-d0e9-487d-8998-13fe697c7117"],
Cell[24813, 653, 3383, 85, 199, "Input",ExpressionUUID->"ada2a88f-5ce1-4fa1-bd7e-7fc49ed07fd2"],
Cell[28199, 740, 7033, 169, 304, "Input",ExpressionUUID->"7a704b22-3ff5-436a-95fa-7e345b5091e5"],
Cell[35235, 911, 1507, 42, 73, "Input",ExpressionUUID->"36cc88a6-f31e-4041-af5f-ebc02fb6049e"],
Cell[CellGroupData[{
Cell[36767, 957, 1245, 32, 30, "Input",ExpressionUUID->"b97309b0-c404-43bc-8413-af3c0c188434"],
Cell[38015, 991, 945, 21, 34, "Output",ExpressionUUID->"4f47533b-d664-4269-a7dc-75ede47f107e"]
}, Open  ]],
Cell[38975, 1015, 11197, 249, 472, "Input",ExpressionUUID->"f88e6124-697f-40ec-8626-89a4b8a27b22"],
Cell[50175, 1266, 5235, 124, 283, "Input",ExpressionUUID->"a5c6ed75-c7ff-4db0-b6d3-296b1e6757aa"],
Cell[55413, 1392, 10486, 235, 388, "Input",ExpressionUUID->"62a8c311-3572-48c6-99b0-66ccc0fdd4f0"],
Cell[65902, 1629, 1407, 40, 73, "Input",ExpressionUUID->"b44a4d3e-236c-40a0-8f08-8069e438b658"],
Cell[CellGroupData[{
Cell[67334, 1673, 1151, 31, 52, "Input",ExpressionUUID->"3da1bdfe-e0d2-4d9f-ba2e-64ccd8dd40d8"],
Cell[68488, 1706, 754, 18, 34, "Output",ExpressionUUID->"20d181b8-df75-4d44-85ae-ca4a798e1b20"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69291, 1730, 381, 6, 67, "Section",ExpressionUUID->"9b477deb-d376-43d4-b502-f4b45504d51d"],
Cell[69675, 1738, 419, 8, 52, "Input",ExpressionUUID->"9d183648-b20a-4bce-9994-95304b1f3620"],
Cell[70097, 1748, 2879, 79, 94, "Input",ExpressionUUID->"ba5987ac-31c6-46fc-a6dc-6cc0ea5b4408"],
Cell[72979, 1829, 4891, 127, 199, "Input",ExpressionUUID->"365c6305-dcbd-4aa5-be73-eca9d7ca261d"],
Cell[77873, 1958, 2275, 60, 94, "Input",ExpressionUUID->"c7462a2c-7780-4192-a374-205c6558fc29"],
Cell[80151, 2020, 4796, 126, 220, "Input",ExpressionUUID->"68b96aba-98f8-412b-a54b-d3cc13dad1de"],
Cell[84950, 2148, 17647, 434, 619, "Input",ExpressionUUID->"b198aacf-6eb2-468b-8826-eba9803ddc51"],
Cell[102600, 2584, 190, 2, 52, "Input",ExpressionUUID->"fd9b9a0a-5485-433c-bd2b-fb5855875a2b"],
Cell[CellGroupData[{
Cell[102815, 2590, 2417, 66, 94, "Input",ExpressionUUID->"8a7ed4d4-7da4-4d8f-9acc-c8742cfb1eac"],
Cell[105235, 2658, 723, 16, 37, "Output",ExpressionUUID->"f3e7be4e-18fa-4f5c-9f8d-e34d77555e84"]
}, Open  ]],
Cell[105973, 2677, 171, 2, 30, "Input",ExpressionUUID->"b07a670e-8538-4403-ab77-69b7a565c68a"],
Cell[CellGroupData[{
Cell[106169, 2683, 2475, 66, 157, "Input",ExpressionUUID->"50dbdee9-55cc-4930-a45f-31e172cb24dc"],
Cell[108647, 2751, 615, 13, 34, "Output",ExpressionUUID->"56ef47dd-b2b6-48dc-ad8f-e53932f83068"]
}, Open  ]],
Cell[109277, 2767, 225, 4, 30, "Input",ExpressionUUID->"bf6067b5-9d19-4633-9e9b-d2d1640541bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109539, 2776, 349, 5, 67, "Section",ExpressionUUID->"ad9fff0a-777c-47f4-adb8-9db7f86b1d3e"],
Cell[109891, 2783, 393, 8, 52, "Input",ExpressionUUID->"75b7fd24-46e2-4010-a951-2b1112d75541"],
Cell[110287, 2793, 23849, 592, 934, "Input",ExpressionUUID->"8fc0c8b2-86e2-45c5-b831-92bacbad8723"],
Cell[134139, 3387, 36886, 836, 1249, "Input",ExpressionUUID->"46b5740f-da80-4b1a-9634-a500586f0de9"],
Cell[CellGroupData[{
Cell[171050, 4227, 2997, 84, 115, "Input",ExpressionUUID->"86337a25-1139-450a-bcf8-fa618ff57315"],
Cell[174050, 4313, 585, 13, 34, "Output",ExpressionUUID->"23aba805-bcad-4013-9164-38577a90ae21"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174672, 4331, 2870, 82, 115, "Input",ExpressionUUID->"eff3dc97-fba9-4b27-9eea-531ef7f11b90"],
Cell[177545, 4415, 611, 14, 34, "Output",ExpressionUUID->"d4130e77-c2eb-4109-94b5-cc2882345778"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[178205, 4435, 348, 5, 67, "Section",ExpressionUUID->"31925a21-301c-4d62-b279-0702846d9a49"],
Cell[178556, 4442, 375, 8, 52, "Input",ExpressionUUID->"5a30e8a3-be57-43fe-bad4-58e63b2e43c8"],
Cell[178934, 4452, 7316, 190, 409, "Input",ExpressionUUID->"6e006da1-c835-4ff3-9fd0-b37a6c2eff90"],
Cell[186253, 4644, 7189, 194, 388, "Input",ExpressionUUID->"d4cf4248-ce0c-40c4-ae8a-1aa517c148ac"],
Cell[CellGroupData[{
Cell[193467, 4842, 2275, 62, 94, "Input",ExpressionUUID->"df5c6e1a-a86e-44a3-ae88-bf4b9a1a374c"],
Cell[195745, 4906, 337, 6, 34, "Output",ExpressionUUID->"c3afc7bf-0aa6-4769-871e-3f6380fc5113"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196119, 4917, 2270, 62, 94, "Input",ExpressionUUID->"c02e38a6-ef26-4adb-b2f7-48b5dd268c7b"],
Cell[198392, 4981, 340, 6, 34, "Output",ExpressionUUID->"51790e35-7e98-41b2-b16d-b66b195ee137"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[198781, 4993, 341, 5, 67, "Section",ExpressionUUID->"c18c2690-a7dd-4579-a245-e0a127693634"],
Cell[199125, 5000, 367, 7, 52, "Input",ExpressionUUID->"f086e96e-0736-48c0-9549-9ee608e8e0cc"],
Cell[199495, 5009, 12913, 327, 682, "Input",ExpressionUUID->"15fd877e-e1ab-4a33-838a-72cf3613ae6b"],
Cell[212411, 5338, 168, 2, 52, "Input",ExpressionUUID->"492d107e-6197-4f6b-971f-722d2c630826"],
Cell[212582, 5342, 12312, 325, 661, "Input",ExpressionUUID->"7dbcb46a-3e43-4e63-b8fa-77bf3bbba97e"],
Cell[CellGroupData[{
Cell[224919, 5671, 2510, 71, 94, "Input",ExpressionUUID->"7ebee6ae-bc9d-4b2f-89b3-bbb5ed829fb8"],
Cell[227432, 5744, 375, 8, 34, "Output",ExpressionUUID->"7e146ad2-b50e-4504-813b-d5bff24e46b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227844, 5757, 2664, 73, 94, "Input",ExpressionUUID->"94f88d11-eade-451f-b4b7-1221b2e110d5"],
Cell[230511, 5832, 343, 7, 34, "Output",ExpressionUUID->"2d71c574-a853-4e76-9ce9-95946e176d60"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[230903, 5845, 476, 9, 105, "Section",ExpressionUUID->"82571afa-4d79-489d-9e74-ee234ea17338"],
Cell[231382, 5856, 571, 15, 52, "Input",ExpressionUUID->"d249f3d4-29ed-4093-b55a-66d6f70e770b"],
Cell[231956, 5873, 689, 16, 52, "Input",ExpressionUUID->"cb2c0149-6b79-4b40-ae98-8157c40b3a2b"],
Cell[CellGroupData[{
Cell[232670, 5893, 13037, 378, 430, "Input",ExpressionUUID->"a0cc3581-92f1-4825-9d44-820b86e84b4f"],
Cell[245710, 6273, 878, 21, 52, "Output",ExpressionUUID->"3674ff1a-0051-449a-a784-f70ae60eb02e"],
Cell[246591, 6296, 1266, 33, 34, "Output",ExpressionUUID->"46ac7031-29cb-43ef-bf7d-1301574035f4"]
}, Open  ]],
Cell[247872, 6332, 5036, 133, 241, "Input",ExpressionUUID->"e78a22ef-e07a-44ef-925b-b88a97e827a0"],
Cell[CellGroupData[{
Cell[252933, 6469, 2064, 56, 94, "Input",ExpressionUUID->"67a2b20f-e813-4dee-8732-32a824f7b033"],
Cell[255000, 6527, 679, 17, 37, "Output",ExpressionUUID->"388fedb5-976f-4b35-a21a-a9487d7438b8"]
}, Open  ]],
Cell[255694, 6547, 335, 8, 52, "Input",ExpressionUUID->"e273432b-59a7-46bc-880c-4cf6ee673b48"],
Cell[256032, 6557, 9832, 274, 241, "Input",ExpressionUUID->"090b3ed9-14b8-499f-8af9-dd160f4b9297"],
Cell[265867, 6833, 172, 3, 52, "Input",ExpressionUUID->"0774af8b-54fb-41e6-bf2c-b99e67dc7aad"],
Cell[CellGroupData[{
Cell[266064, 6840, 2508, 68, 115, "Input",ExpressionUUID->"fb987f79-5c9b-43b2-aa0b-a95d32d9691c"],
Cell[268575, 6910, 691, 17, 34, "Output",ExpressionUUID->"6022602d-4f4e-47b0-947c-b23e53475c7b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[269315, 6933, 253, 4, 67, "Section",ExpressionUUID->"13b711cd-6a55-4f4c-be64-1ef0b0f6e2b8"],
Cell[269571, 6939, 830, 17, 52, "Input",ExpressionUUID->"af8ca92b-8d8c-4c76-8ba2-7aad7c36e17f"],
Cell[270404, 6958, 327, 5, 30, "Input",ExpressionUUID->"453c1392-7ef6-4213-8d13-366da9755bae"],
Cell[270734, 6965, 3882, 106, 136, "Input",ExpressionUUID->"9e5334a7-eb0f-4480-a9b2-436fae118928"],
Cell[CellGroupData[{
Cell[274641, 7075, 1883, 54, 73, "Input",ExpressionUUID->"4ae45795-9fe7-4257-9314-c9163004f277"],
Cell[276527, 7131, 426, 9, 34, "Output",ExpressionUUID->"199b9f5f-4e3a-4c54-8895-08ef66d9fd9c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[277002, 7146, 379, 6, 67, "Section",ExpressionUUID->"4420eedb-5013-43a3-8a74-883d604a2217"],
Cell[277384, 7154, 1023, 20, 52, "Input",ExpressionUUID->"752ac21a-6345-4e1d-b54d-e8ade375a23d"],
Cell[278410, 7176, 4132, 107, 178, "Input",ExpressionUUID->"bbc97770-1ee1-4321-9b80-83d37442be46"],
Cell[CellGroupData[{
Cell[282567, 7287, 2014, 56, 94, "Input",ExpressionUUID->"51f23d61-5590-4f6b-a93e-eadbe65f772f"],
Cell[284584, 7345, 398, 9, 34, "Output",ExpressionUUID->"dd41994b-1d8c-4748-88ac-1db3d5231eb0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[285031, 7360, 327, 5, 67, "Section",ExpressionUUID->"803edc5d-ec67-4e75-a13c-56c3bcfbd4c5"],
Cell[285361, 7367, 705, 16, 52, "Input",ExpressionUUID->"12a1ab6b-049e-4a35-ba35-2c785e0b2c04"],
Cell[286069, 7385, 6737, 178, 220, "Input",ExpressionUUID->"6e9db32a-c446-4086-8e30-186d5b7614f2"],
Cell[CellGroupData[{
Cell[292831, 7567, 2419, 67, 94, "Input",ExpressionUUID->"a79db32d-8b3d-4c6b-a9be-70c2061f8b7b"],
Cell[295253, 7636, 425, 9, 34, "Output",ExpressionUUID->"4dc5131b-dadc-49f8-bf77-60e167edf96c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[295739, 7652, 229, 4, 69, "Chapter",ExpressionUUID->"129c48c8-bbb3-472b-82d4-dd37160f5dc4"],
Cell[CellGroupData[{
Cell[295993, 7660, 336, 5, 67, "Section",ExpressionUUID->"06a10217-d2f6-4700-be55-2e556ff28f92"],
Cell[296332, 7667, 626, 12, 52, "Input",ExpressionUUID->"97aa8206-0fbb-4fbf-a76b-bec49e65502d"],
Cell[296961, 7681, 11256, 319, 388, "Input",ExpressionUUID->"1c50bc09-e896-41d6-89b4-065739205cfa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308254, 8005, 389, 6, 67, "Section",ExpressionUUID->"2bb8d88d-680e-430d-b1e8-da121717625d"],
Cell[308646, 8013, 572, 11, 52, "Input",ExpressionUUID->"369e87f8-6031-4a1f-8080-e03d154fef7f"],
Cell[309221, 8026, 4914, 131, 157, "Input",ExpressionUUID->"94cb0528-7e31-4b17-bc00-81b38f17059a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314172, 8162, 372, 6, 67, "Section",ExpressionUUID->"21f0119f-9301-4b34-87f1-14acb75ac0ce"],
Cell[314547, 8170, 525, 11, 52, "Input",ExpressionUUID->"333722dd-f03e-4233-9d66-44ec3acfc9af"],
Cell[315075, 8183, 7215, 198, 262, "Input",ExpressionUUID->"11dc85f9-86b6-48d1-aa1a-6817cabd9d4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322327, 8386, 426, 6, 67, "Section",ExpressionUUID->"053fe84b-99b8-468f-8652-eadf00fa45d1"],
Cell[322756, 8394, 4095, 104, 233, "Input",ExpressionUUID->"e0c0612a-c75b-430d-a191-b9e6567b4926"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/PNexpandedEFT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    705017,      15275]
NotebookOptionsPosition[    701372,      15202]
NotebookOutlinePosition[    701769,      15218]
CellTagsIndexPosition[    701726,      15215]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "In this ancillary file, we provide the various contributions to the \
waveform at order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["G", "2"], TraditionalForm]],ExpressionUUID->
  "8cfd51f5-fbd4-4ae5-a2b1-5fe5e8cb18e3"],
 " computed in the observable-based formalism in the small velocity expansion \
up to 3PN, i.e. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalO]", "(", 
     SuperscriptBox["p\[Infinity]", "3"], ")"}], ",", " "}], 
   TraditionalForm]],ExpressionUUID->"af0752c5-143f-4c16-8750-5ce6aca26758"],
 "and in the equatorial plane ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", "=", 
    RowBox[{
     FractionBox["\[Pi]", "2"], "."}]}], TraditionalForm]],ExpressionUUID->
  "9f84e577-8e00-4324-aed7-211122a17575"],
 "\n\nIt is expressed in terms of the following variables:\n- u = \
\[CapitalOmega] b, with b the impact parameter and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalOmega]", "=", 
    FractionBox["\[Omega]", 
     SubscriptBox["p", "\[Infinity]"]]}], TraditionalForm]],ExpressionUUID->
  "3689307f-860c-4bba-96c6-d43c240ef268"],
 " and \[Omega] the frequency of the graviton,\n- p\[Infinity] : the PN \
expansion parameter defined by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"y", "=", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["p\[Infinity]", "2"]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"f9e99faf-a1e8-443d-9ea3-451c86ff65ae"],
 ", with y the Lorentz factor between the two worllindes,\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    SuperscriptBox["e", 
     RowBox[{"i", " ", "\[Phi]"}]]}], TraditionalForm]],ExpressionUUID->
  "33a3c28e-57ff-4fc3-ad1c-49d48c11ffd0"],
 ", where \[Phi] is the azimuthal angle,\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", 
    FractionBox[
     RowBox[{
      SubscriptBox["m", "2"], "-", 
      SubscriptBox["m", "1"]}], 
     RowBox[{
      SubscriptBox["m", "2"], "+", 
      SubscriptBox["m", "1"]}]]}], TraditionalForm]],ExpressionUUID->
  "e9975811-0d2e-4d79-9144-08a00aa9b999"],
 ", M=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "2"], "+", 
    SubscriptBox["m", "1"]}], TraditionalForm]],ExpressionUUID->
  "bac29e78-8b79-47fa-a942-a711186eb643"],
 "and nu=",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     SubscriptBox["m", "2"], 
     SubscriptBox["m", "1"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["m", "2"], "+", 
       SubscriptBox["m", "1"]}], ")"}], "2"]], TraditionalForm]],
  ExpressionUUID->"5484a293-2334-426c-be82-1c6566acdc9f"],
 ", where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "i"], TraditionalForm]],ExpressionUUID->
  "fe4e44bf-dd80-4e0f-aff5-2dedb583bc48"],
 "is the mass of the body ",
 Cell[BoxData[
  FormBox["i", TraditionalForm]],ExpressionUUID->
  "0602cd0d-0c94-43a6-ba04-348c4127a066"],
 ",\n-K0=BesselK[0, u] and K1=BesselK[1,u],\n-\[Mu] is the arbitrary IR \
running scale. Choosing different \[Mu]s corresponds to a finite time shift.\n\
\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["W", "EFT"], "=", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalW]", 
      SuperscriptBox["G", "1"]], "+", 
     SuperscriptBox["\[ScriptCapitalW]", 
      RowBox[{"1", " ", "loop", " ", 
       RowBox[{"(", "0", ")"}]}]], "+", 
     SuperscriptBox["\[ScriptCapitalW]", 
      RowBox[{"1", "-", "loop", " ", "-", " ", 
       RowBox[{"\[Epsilon]", "/", "\[Epsilon]"}]}]], "+", 
     SuperscriptBox["\[ScriptCapitalW]", 
      RowBox[{"1", "-", 
       RowBox[{"loop", "  ", "disc"}]}]], "+", 
     SuperscriptBox["\[ScriptCapitalW]", 
      RowBox[{"1", "-", 
       RowBox[{"loop", "  ", "cut"}]}]], "+", 
     SuperscriptBox["\[Delta]\[ScriptCapitalW]", "rot"]}]}], 
   TraditionalForm]],ExpressionUUID->"0a09d103-09de-4964-9357-e5dea4ce34ca"],
 " -- eq. (8.1)\n\t= ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[ScriptCapitalW]", 
     SuperscriptBox["G", "1"]], "+", 
    SuperscriptBox["\[ScriptCapitalW]", 
     RowBox[{"1", " ", "loop", " ", 
      RowBox[{"(", "0", ")"}]}]], "+", 
    SuperscriptBox["\[ScriptCapitalW]", 
     RowBox[{"1", "-", "loop", " ", "-", " ", 
      RowBox[{"\[Epsilon]", "/", "\[Epsilon]"}]}]], "+", 
    SuperscriptBox["\[ScriptCapitalW]", 
     RowBox[{"1", "-", 
      RowBox[{"loop", "  ", "disc"}]}]]}], TraditionalForm]],ExpressionUUID->
  "ece69c3a-5634-4108-98f9-1b7f49339e87"],
 "-- as shown in the main text "
}], "Text",
 CellChangeTimes->{{3.916250439531104*^9, 3.9162506880012913`*^9}, {
  3.9162507266047163`*^9, 3.9162508742318363`*^9}, {3.916250913814096*^9, 
  3.916251058323288*^9}, {3.916251092238431*^9, 3.91625112712973*^9}, {
  3.916251161495956*^9, 3.91625118510964*^9}, {3.916251249129611*^9, 
  3.916251303056795*^9}, {3.916251431255034*^9, 3.916251463203135*^9}, {
  3.916251504584865*^9, 3.9162515127790956`*^9}, {3.916251617938031*^9, 
  3.916251641369747*^9}, {3.916369083575309*^9, 3.916369302785886*^9}, {
  3.9163694571998453`*^9, 3.916369565597768*^9}, {3.916369640694943*^9, 
  3.916369815042696*^9}},ExpressionUUID->"e9a5f613-0ed4-4869-abf3-\
7655424a404e"],

Cell[TextData[{
 "where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[ScriptCapitalW]", 
     RowBox[{"1", " ", "loop", " ", 
      RowBox[{"(", "0", ")"}]}]], "=", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalW]", 
      RowBox[{"1", "-", "loop", " ", "-", " ", "div"}]], "+", 
     SuperscriptBox["\[ScriptCapitalW]", 
      RowBox[{"1", "-", "loop", " ", "-", " ", "fin"}]]}]}], 
   TraditionalForm]],ExpressionUUID->"3a2b07bd-f0b6-4e67-9655-0efaacde3f75"],
 ".\n\nThe ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "\[Infinity]"], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9e3af93e-e67e-4336-b1b5-aa81145f09f0"],
 "expansion of the waveform starts at ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    SubscriptBox["p", "\[Infinity]"]], TraditionalForm]],ExpressionUUID->
  "21ef8e89-3cb3-4a4f-8c0b-5c3c4ea0b790"],
 "for the tree-level ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox["G", "1"], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8e87d6db-3776-4a24-be04-262288553f66"],
 " contribution and at ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    SuperscriptBox[
     SubscriptBox["p", "\[Infinity]"], "3"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c0ee9ed7-45b4-4634-91d5-ff667337b389"],
 " for the 1-loop ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox["G", "2"], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "840ae243-5be9-4780-b8ec-725c629f2ea3"],
 " contribution."
}], "Text",
 CellChangeTimes->{{3.916370073008442*^9, 3.916370139983222*^9}, {
  3.9163728210305233`*^9, 
  3.916372919160174*^9}},ExpressionUUID->"ada7d894-63ff-461d-bf10-\
1d3d238f1a5d"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[ScriptCapitalW]", 
    SuperscriptBox["G", "1"]], ":", " ", 
   RowBox[{"Tree", "-", 
    RowBox[{"level", " ", "waveform"}]}]}], TraditionalForm]], "Subsection",
 CellChangeTimes->{{3.916370199719487*^9, 
  3.916370214790658*^9}},ExpressionUUID->"d1d0dbb5-2538-49c7-b642-\
b9737d69be5c"],

Cell[CellGroupData[{

Cell["Even", "Subsubsection",
 CellChangeTimes->{{3.916371028043621*^9, 
  3.916371028568303*^9}},ExpressionUUID->"19994c31-195b-47b4-865e-\
d7788babe273"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treeEven", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"G", " ", 
        SuperscriptBox["M", "2"], " ", "nu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "K1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u", "+", 
             SuperscriptBox["z", "4"], "+", 
             RowBox[{"u", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
          RowBox[{"K0", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], "+", 
             RowBox[{"2", " ", "u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "2"], " ", "pinf"}]]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"96", " ", 
        SuperscriptBox["z", "4"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"G", " ", 
         SuperscriptBox["M", "2"], " ", "nu", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "K0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "nu"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "nu"}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "nu"}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"9", " ", "nu"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", " ", "nu"}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"9", " ", "nu"}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "nu"}]}], ")"}], " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "8"]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"6", " ", "nu"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"12", " ", "nu"}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"12", " ", "nu"}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"6", " ", "nu"}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"K1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "nu"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "nu"}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "nu"}]}], ")"}], " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["z", "8"]}], ")"}]}], "+", 
              RowBox[{"u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "29"}], "+", 
                 RowBox[{"87", " ", "nu"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"27", " ", "nu"}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "33"}], "+", 
                    RowBox[{"7", " ", "nu"}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"27", " ", "nu"}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "+", 
                 RowBox[{"29", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "nu"}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
                 RowBox[{"3", " ", "nu", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], " ", "pinf"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"7680", " ", 
        SuperscriptBox["z", "6"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"G", " ", 
         SuperscriptBox["M", "2"], " ", "nu", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "K1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"120", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    SuperscriptBox["nu", "2"]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    SuperscriptBox["nu", "2"]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"329", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"173", "-", 
                    RowBox[{"715", " ", "nu"}], "+", 
                    RowBox[{"225", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "651"}], "+", 
                    RowBox[{"2175", " ", "nu"}], "+", 
                    RowBox[{"265", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"173", "-", 
                    RowBox[{"715", " ", "nu"}], "+", 
                    RowBox[{"225", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "+", 
                 RowBox[{"329", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
              RowBox[{"u", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"437", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"20", " ", 
                  RowBox[{"(", 
                   RowBox[{"16", "-", 
                    RowBox[{"92", " ", "nu"}], "+", 
                    RowBox[{"173", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"10", " ", 
                  RowBox[{"(", 
                   RowBox[{"95", "-", 
                    RowBox[{"91", " ", "nu"}], "+", 
                    RowBox[{"279", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "-", 
                 RowBox[{"20", " ", 
                  RowBox[{"(", 
                   RowBox[{"16", "-", 
                    RowBox[{"92", " ", "nu"}], "+", 
                    RowBox[{"173", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "+", 
                 RowBox[{"437", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"5", " ", "nu"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
               SuperscriptBox["u", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["z", "12"]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "29"}], "+", 
                    RowBox[{"135", " ", "nu"}], "-", 
                    RowBox[{"115", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"29", "-", 
                    RowBox[{"135", " ", "nu"}], "+", 
                    RowBox[{"115", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "10"]}], "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "12"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["u", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"171", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"59", "-", 
                    RowBox[{"245", " ", "nu"}], "+", 
                    RowBox[{"105", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1229", "-", 
                    RowBox[{"4465", " ", "nu"}], "+", 
                    RowBox[{"1585", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1229", "-", 
                    RowBox[{"4465", " ", "nu"}], "+", 
                    RowBox[{"1585", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}], "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"59", "-", 
                    RowBox[{"245", " ", "nu"}], "+", 
                    RowBox[{"105", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "10"]}], "+", 
                 RowBox[{"171", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "12"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"K0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"137", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"89", "-", 
                    RowBox[{"355", " ", "nu"}], "+", 
                    RowBox[{"95", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"683", "-", 
                    RowBox[{"2575", " ", "nu"}], "+", 
                    RowBox[{"1135", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"89", "-", 
                    RowBox[{"355", " ", "nu"}], "+", 
                    RowBox[{"95", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "+", 
                 RowBox[{"137", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"5", " ", "nu"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
               SuperscriptBox["u", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "12"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"467", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"854", "-", 
                    RowBox[{"3490", " ", "nu"}], "+", 
                    RowBox[{"730", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"717", "-", 
                    RowBox[{"945", " ", "nu"}], "-", 
                    RowBox[{"5935", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "-", 
                 RowBox[{"20", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "417"}], "+", 
                    RowBox[{"939", " ", "nu"}], "+", 
                    RowBox[{"49", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"717", "-", 
                    RowBox[{"945", " ", "nu"}], "-", 
                    RowBox[{"5935", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"854", "-", 
                    RowBox[{"3490", " ", "nu"}], "+", 
                    RowBox[{"730", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "10"]}], "+", 
                 RowBox[{"467", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"5", " ", "nu"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "12"]}]}], ")"}]}], "+", 
              RowBox[{"240", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SuperscriptBox["z", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 SuperscriptBox["z", "6"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["z", "8"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["nu", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    SuperscriptBox["z", "2"], "+", 
                    SuperscriptBox["z", "6"], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "8"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", "nu", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["z", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["z", "6"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"120", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["nu", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "4"]}]}], ")"}]}], "-", 
                 RowBox[{"nu", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["z", "4"]}], "+", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["z", "6"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["u", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox["z", "10"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["z", "12"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["nu", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["z", "10"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["z", "12"]}]}], ")"}]}], "-", 
                 RowBox[{"5", " ", "nu", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["z", "10"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["z", "12"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], " ", 
       SuperscriptBox["pinf", "3"]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1290240", " ", 
        SuperscriptBox["z", "8"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"G", " ", 
         SuperscriptBox["M", "2"], " ", "nu", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"K1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20160", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "nu"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "-", 
                    RowBox[{"23", " ", "nu"}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    SuperscriptBox["nu", "3"]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"20", " ", "nu"}], "+", 
                    SuperscriptBox["nu", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "-", 
                    RowBox[{"23", " ", "nu"}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    SuperscriptBox["nu", "3"]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "nu"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "10"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "12"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1055", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"7", " ", 
                  RowBox[{"(", 
                   RowBox[{"602", "-", 
                    RowBox[{"3489", " ", "nu"}], "+", 
                    RowBox[{"4275", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"995", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"8489", "-", 
                    RowBox[{"39123", " ", "nu"}], "+", 
                    RowBox[{"11130", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"57365", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"11962", "-", 
                    RowBox[{"61845", " ", "nu"}], "+", 
                    RowBox[{"66255", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"2695", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"8489", "-", 
                    RowBox[{"39123", " ", "nu"}], "+", 
                    RowBox[{"11130", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"57365", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}], "-", 
                 RowBox[{"7", " ", 
                  RowBox[{"(", 
                   RowBox[{"602", "-", 
                    RowBox[{"3489", " ", "nu"}], "+", 
                    RowBox[{"4275", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"995", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "10"]}], "+", 
                 RowBox[{"1055", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "12"]}]}], ")"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3099", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"14", " ", 
                  RowBox[{"(", 
                   RowBox[{"642", "-", 
                    RowBox[{"3707", " ", "nu"}], "+", 
                    RowBox[{"4247", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"1859", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"12685", "-", 
                    RowBox[{"63651", " ", "nu"}], "+", 
                    RowBox[{"42014", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"32333", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3558"}], "+", 
                    RowBox[{"16723", " ", "nu"}], "-", 
                    RowBox[{"1211", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"973", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"12685", "-", 
                    RowBox[{"63651", " ", "nu"}], "+", 
                    RowBox[{"42014", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"32333", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}], "-", 
                 RowBox[{"14", " ", 
                  RowBox[{"(", 
                   RowBox[{"642", "-", 
                    RowBox[{"3707", " ", "nu"}], "+", 
                    RowBox[{"4247", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"1859", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "10"]}], "+", 
                 RowBox[{"3099", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "12"]}]}], ")"}]}], "+", 
              RowBox[{"12", " ", "u", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4029", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"185", "+", 
                    RowBox[{"3094", " ", "nu"}], "-", 
                    RowBox[{"26978", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"43519", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"7", " ", 
                  RowBox[{"(", 
                   RowBox[{"91", "+", 
                    RowBox[{"527", " ", "nu"}], "-", 
                    RowBox[{"7870", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"14195", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "-", 
                 RowBox[{"140", " ", 
                  RowBox[{"(", 
                   RowBox[{"45", "+", 
                    RowBox[{"16", " ", "nu"}], "-", 
                    RowBox[{"254", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"595", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "+", 
                 RowBox[{"7", " ", 
                  RowBox[{"(", 
                   RowBox[{"91", "+", 
                    RowBox[{"527", " ", "nu"}], "-", 
                    RowBox[{"7870", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"14195", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"185", "+", 
                    RowBox[{"3094", " ", "nu"}], "-", 
                    RowBox[{"26978", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"43519", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "10"]}], "+", 
                 RowBox[{"4029", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "12"]}]}], ")"}]}], "+", 
              RowBox[{"128", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"7", " ", "nu"}], "-", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["nu", "2"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
               SuperscriptBox["u", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["z", "16"]}], ")"}]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["u", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"7", " ", "nu"}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"14", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"27", " ", "nu"}], "-", 
                    RowBox[{"51", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"14", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"27", " ", "nu"}], "-", 
                    RowBox[{"51", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "14"]}], "+", 
                 RowBox[{"11", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "16"]}]}], ")"}]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["u", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"43", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"63", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"18", " ", "nu"}], "+", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "570"}], "+", 
                    RowBox[{"3451", " ", "nu"}], "-", 
                    RowBox[{"5369", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"1547", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "570"}], "+", 
                    RowBox[{"3451", " ", "nu"}], "-", 
                    RowBox[{"5369", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"1547", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "12"]}], "-", 
                 RowBox[{"63", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"18", " ", "nu"}], "+", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "14"]}], "+", 
                 RowBox[{"43", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "16"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6777", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"28", " ", 
                  RowBox[{"(", 
                   RowBox[{"851", "-", 
                    RowBox[{"4884", " ", "nu"}], "+", 
                    RowBox[{"5675", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"2030", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "-", 
                 RowBox[{"28", " ", 
                  RowBox[{"(", 
                   RowBox[{"1263", "-", 
                    RowBox[{"5327", " ", "nu"}], "-", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"6705", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"8667", "+", 
                    RowBox[{"1484", " ", "nu"}], "-", 
                    RowBox[{"139517", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"86926", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "-", 
                 RowBox[{"14", " ", 
                  RowBox[{"(", 
                   RowBox[{"9797", "-", 
                    RowBox[{"34251", " ", "nu"}], "+", 
                    RowBox[{"2030", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"6005", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"8667", "+", 
                    RowBox[{"1484", " ", "nu"}], "-", 
                    RowBox[{"139517", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"86926", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "10"]}], "-", 
                 RowBox[{"28", " ", 
                  RowBox[{"(", 
                   RowBox[{"1263", "-", 
                    RowBox[{"5327", " ", "nu"}], "-", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"6705", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "12"]}], "-", 
                 RowBox[{"28", " ", 
                  RowBox[{"(", 
                   RowBox[{"851", "-", 
                    RowBox[{"4884", " ", "nu"}], "+", 
                    RowBox[{"5675", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"2030", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "14"]}], "+", 
                 RowBox[{"6777", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "16"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "K0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["u", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2609", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"14", " ", 
                  RowBox[{"(", 
                   RowBox[{"627", "-", 
                    RowBox[{"3577", " ", "nu"}], "+", 
                    RowBox[{"4032", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"1729", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"14575", "-", 
                    RowBox[{"67081", " ", "nu"}], "+", 
                    RowBox[{"31234", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"34503", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"3243", "+", 
                    RowBox[{"4767", " ", "nu"}], "-", 
                    RowBox[{"72744", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"49777", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"14575", "-", 
                    RowBox[{"67081", " ", "nu"}], "+", 
                    RowBox[{"31234", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"34503", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}], "-", 
                 RowBox[{"14", " ", 
                  RowBox[{"(", 
                   RowBox[{"627", "-", 
                    RowBox[{"3577", " ", "nu"}], "+", 
                    RowBox[{"4032", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"1729", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "10"]}], "+", 
                 RowBox[{"2609", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "12"]}]}], ")"}]}], "+", 
              RowBox[{"64", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"7", " ", "nu"}], "-", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["nu", "2"]}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
               SuperscriptBox["u", "7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "16"]}], ")"}]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["u", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"7", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"27", " ", "nu"}], "-", 
                    RowBox[{"51", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"7", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"27", " ", "nu"}], "-", 
                    RowBox[{"51", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "14"]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "16"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["u", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "149"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"28", " ", 
                  RowBox[{"(", 
                   RowBox[{"23", "-", 
                    RowBox[{"135", " ", "nu"}], "+", 
                    RowBox[{"174", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "570"}], "+", 
                    RowBox[{"3451", " ", "nu"}], "-", 
                    RowBox[{"5369", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"1547", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "570"}], "+", 
                    RowBox[{"3451", " ", "nu"}], "-", 
                    RowBox[{"5369", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"1547", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "12"]}], "-", 
                 RowBox[{"28", " ", 
                  RowBox[{"(", 
                   RowBox[{"23", "-", 
                    RowBox[{"135", " ", "nu"}], "+", 
                    RowBox[{"174", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "14"]}], "+", 
                 RowBox[{"149", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "16"]}]}], ")"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["u", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"290", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"7", " ", 
                  RowBox[{"(", 
                   RowBox[{"162", "-", 
                    RowBox[{"929", " ", "nu"}], "+", 
                    RowBox[{"1091", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"347", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1718"}], "+", 
                    RowBox[{"5978", " ", "nu"}], "+", 
                    RowBox[{"8372", " ", 
                    SuperscriptBox["nu", "2"]}], "-", 
                    RowBox[{"23646", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6570"}], "+", 
                    RowBox[{"33089", " ", "nu"}], "-", 
                    RowBox[{"34195", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"525", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6570"}], "+", 
                    RowBox[{"33089", " ", "nu"}], "-", 
                    RowBox[{"34195", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"525", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "10"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1718"}], "+", 
                    RowBox[{"5978", " ", "nu"}], "+", 
                    RowBox[{"8372", " ", 
                    SuperscriptBox["nu", "2"]}], "-", 
                    RowBox[{"23646", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "12"]}], "-", 
                 RowBox[{"7", " ", 
                  RowBox[{"(", 
                   RowBox[{"162", "-", 
                    RowBox[{"929", " ", "nu"}], "+", 
                    RowBox[{"1091", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"347", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "14"]}], "+", 
                 RowBox[{"290", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "16"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4239", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"14", " ", 
                  RowBox[{"(", 
                   RowBox[{"782", "-", 
                    RowBox[{"4517", " ", "nu"}], "+", 
                    RowBox[{"5044", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"2668", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8332"}], "+", 
                    RowBox[{"36736", " ", "nu"}], "+", 
                    RowBox[{"9016", " ", 
                    SuperscriptBox["nu", "2"]}], "-", 
                    RowBox[{"52388", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1438"}], "-", 
                    RowBox[{"16275", " ", "nu"}], "+", 
                    RowBox[{"37548", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"71316", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "6"]}], "+", 
                 RowBox[{"14", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "179"}], "-", 
                    RowBox[{"18543", " ", "nu"}], "+", 
                    RowBox[{"42390", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"2925", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "8"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1438"}], "-", 
                    RowBox[{"16275", " ", "nu"}], "+", 
                    RowBox[{"37548", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"71316", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "10"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8332"}], "+", 
                    RowBox[{"36736", " ", "nu"}], "+", 
                    RowBox[{"9016", " ", 
                    SuperscriptBox["nu", "2"]}], "-", 
                    RowBox[{"52388", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "12"]}], "-", 
                 RowBox[{"14", " ", 
                  RowBox[{"(", 
                   RowBox[{"782", "-", 
                    RowBox[{"4517", " ", "nu"}], "+", 
                    RowBox[{"5044", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"2668", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "14"]}], "+", 
                 RowBox[{"4239", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "nu"}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["nu", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["nu", "3"]}]}], ")"}], " ", 
                  SuperscriptBox["z", "16"]}]}], ")"}]}], "+", 
              RowBox[{"2520", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}], "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["nu", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["z", "4"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["nu", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["z", "4"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["z", "6"]}], "-", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["z", "8"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["z", "10"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["z", "12"]}]}], ")"}]}], "+", 
                 RowBox[{"nu", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["z", "4"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["z", "6"]}], "-", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["z", "8"]}], "+", 
                    RowBox[{"48", " ", 
                    SuperscriptBox["z", "10"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["z", "12"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2520", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["z", "6"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["z", "8"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["z", "10"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["z", "12"]}], "+", 
                 RowBox[{"nu", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"35", "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["z", "4"]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["z", "6"]}], "+", 
                    RowBox[{"35", " ", 
                    SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["nu", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"35", "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["z", "4"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["z", "6"]}], "+", 
                    RowBox[{"35", " ", 
                    SuperscriptBox["z", "8"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["nu", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"35", "+", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["z", "4"]}], "-", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["z", "6"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["z", "8"]}], "+", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["z", "10"]}], "+", 
                    RowBox[{"35", " ", 
                    SuperscriptBox["z", "12"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], " ", 
       SuperscriptBox["pinf", "5"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "pinf", "]"}], "6"],
      SeriesData[$CellContext`pinf, 0, {}, -1, 6, 1],
      Editable->False]}],
    SeriesData[$CellContext`pinf, 0, {
     Rational[-1, 
        4] $CellContext`G $CellContext`M^2 $CellContext`nu \
$CellContext`z^(-2) (
       2 $CellContext`K1 (-1 + $CellContext`u + $CellContext`z^4 + \
$CellContext`u $CellContext`z^4) + $CellContext`K0 ((1 + $CellContext`z^2)^2 + 
         2 $CellContext`u (-1 + $CellContext`z^4))), 0, 
      Rational[-1, 
        96] $CellContext`G $CellContext`M^2 $CellContext`nu \
$CellContext`z^(-4) (
       2 $CellContext`K0 (
         3 (1 + $CellContext`z^2)^2 (-1 + 3 $CellContext`nu - 
           2 (3 + $CellContext`nu) $CellContext`z^2 + (-1 + 
             3 $CellContext`nu) $CellContext`z^4) + 
         3 $CellContext`u (-1 + $CellContext`z^4) (-3 + 9 $CellContext`nu + 
           2 (-1 + 5 $CellContext`nu) $CellContext`z^2 + (-3 + 
             9 $CellContext`nu) $CellContext`z^4) + 
         4 (-1 + 3 $CellContext`nu) $CellContext`u^3 (-1 + $CellContext`z^8) + 
         4 $CellContext`u^2 (-2 + 
           6 $CellContext`nu + (-5 + 
             12 $CellContext`nu) $CellContext`z^2 + (-5 + 
             12 $CellContext`nu) $CellContext`z^6 + (-2 + 
             6 $CellContext`nu) $CellContext`z^8)) + $CellContext`K1 (
         24 (-1 + $CellContext`z^4) (-1 + 
           3 $CellContext`nu + (3 + 2 $CellContext`nu) $CellContext`z^2 + (-1 + 
             3 $CellContext`nu) $CellContext`z^4) + 
         8 (-1 + 3 $CellContext`nu) $CellContext`u^3 (
           1 + $CellContext`z^8) + $CellContext`u (-29 + 87 $CellContext`nu + 
           4 (-8 + 27 $CellContext`nu) $CellContext`z^2 + 
           6 (-33 + 7 $CellContext`nu) $CellContext`z^4 + 
           4 (-8 + 27 $CellContext`nu) $CellContext`z^6 + 
           29 (-1 + 3 $CellContext`nu) $CellContext`z^8) + 
         4 $CellContext`u^2 (-1 + $CellContext`z^4) ((-5) (
              1 + $CellContext`z^2)^2 + 
           3 $CellContext`nu (5 + 8 $CellContext`z^2 + 5 $CellContext`z^4)))),
       0, Rational[-1, 
        7680] $CellContext`G $CellContext`M^2 $CellContext`nu \
$CellContext`z^(-6) (
       2 $CellContext`K1 (
         120 (-1 + $CellContext`z^4) (
           3 (1 - 5 $CellContext`nu + 5 $CellContext`nu^2) + 
           4 (-2 + 5 $CellContext`nu + $CellContext`nu^2) $CellContext`z^2 + 
           2 (-4 + 3 $CellContext`nu + 5 $CellContext`nu^2) $CellContext`z^4 + 
           4 (-2 + 5 $CellContext`nu + $CellContext`nu^2) $CellContext`z^6 + 
           3 (1 - 5 $CellContext`nu + 
             5 $CellContext`nu^2) $CellContext`z^8) + $CellContext`u^2 (-1 + \
$CellContext`z^4) (329 (1 - 5 $CellContext`nu + 5 $CellContext`nu^2) + 
           4 (173 - 715 $CellContext`nu + 
             225 $CellContext`nu^2) $CellContext`z^2 - 
           2 (-651 + 2175 $CellContext`nu + 
            265 $CellContext`nu^2) $CellContext`z^4 + 
           4 (173 - 715 $CellContext`nu + 
             225 $CellContext`nu^2) $CellContext`z^6 + 
           329 (1 - 5 $CellContext`nu + 
             5 $CellContext`nu^2) $CellContext`z^8) + $CellContext`u (
            1 + $CellContext`z^2)^2 (
           437 (1 - 5 $CellContext`nu + 5 $CellContext`nu^2) - 
           20 (16 - 92 $CellContext`nu + 
            173 $CellContext`nu^2) $CellContext`z^2 + 
           10 (95 - 91 $CellContext`nu + 
             279 $CellContext`nu^2) $CellContext`z^4 - 
           20 (16 - 92 $CellContext`nu + 
            173 $CellContext`nu^2) $CellContext`z^6 + 
           437 (1 - 5 $CellContext`nu + 
             5 $CellContext`nu^2) $CellContext`z^8) + 
         16 (1 - 5 $CellContext`nu + 5 $CellContext`nu^2) $CellContext`u^5 (
           1 + $CellContext`z^12) + 
         8 $CellContext`u^4 ((-8) (1 - 5 $CellContext`nu + 
             5 $CellContext`nu^2) + (-29 + 135 $CellContext`nu - 
             115 $CellContext`nu^2) $CellContext`z^2 + (29 - 
             135 $CellContext`nu + 115 $CellContext`nu^2) $CellContext`z^10 + 
           8 (1 - 5 $CellContext`nu + 
             5 $CellContext`nu^2) $CellContext`z^12) + $CellContext`u^3 (
           171 (1 - 5 $CellContext`nu + 5 $CellContext`nu^2) + 
           8 (59 - 245 $CellContext`nu + 
             105 $CellContext`nu^2) $CellContext`z^2 + (1229 - 
             4465 $CellContext`nu + 
             1585 $CellContext`nu^2) $CellContext`z^4 + (1229 - 
             4465 $CellContext`nu + 1585 $CellContext`nu^2) $CellContext`z^8 + 
           8 (59 - 245 $CellContext`nu + 
             105 $CellContext`nu^2) $CellContext`z^10 + 
           171 (1 - 5 $CellContext`nu + 
             5 $CellContext`nu^2) $CellContext`z^12)) + $CellContext`K0 (
         2 $CellContext`u^3 (-1 + $CellContext`z^4) (
           137 (1 - 5 $CellContext`nu + 5 $CellContext`nu^2) + 
           4 (89 - 355 $CellContext`nu + 
             95 $CellContext`nu^2) $CellContext`z^2 + 
           2 (683 - 2575 $CellContext`nu + 
             1135 $CellContext`nu^2) $CellContext`z^4 + 
           4 (89 - 355 $CellContext`nu + 
             95 $CellContext`nu^2) $CellContext`z^6 + 
           137 (1 - 5 $CellContext`nu + 
             5 $CellContext`nu^2) $CellContext`z^8) + 
         32 (1 - 5 $CellContext`nu + 
           5 $CellContext`nu^2) $CellContext`u^5 (-1 + $CellContext`z^12) + \
$CellContext`u^2 (
           467 (1 - 5 $CellContext`nu + 5 $CellContext`nu^2) + (854 - 
             3490 $CellContext`nu + 
             730 $CellContext`nu^2) $CellContext`z^2 + (717 - 
             945 $CellContext`nu - 5935 $CellContext`nu^2) $CellContext`z^4 - 
           20 (-417 + 939 $CellContext`nu + 
            49 $CellContext`nu^2) $CellContext`z^6 + (717 - 
             945 $CellContext`nu - 
             5935 $CellContext`nu^2) $CellContext`z^8 + (854 - 
             3490 $CellContext`nu + 730 $CellContext`nu^2) $CellContext`z^10 + 
           467 (1 - 5 $CellContext`nu + 
             5 $CellContext`nu^2) $CellContext`z^12) + 
         240 $CellContext`u (-1 + $CellContext`z^4) (2 + $CellContext`z^2 - 
           4 $CellContext`z^4 + $CellContext`z^6 + 2 $CellContext`z^8 + 
           2 $CellContext`nu^2 (5 + $CellContext`z^2 + $CellContext`z^6 + 
             5 $CellContext`z^8) - 
           2 $CellContext`nu (5 + 3 $CellContext`z^2 + 12 $CellContext`z^4 + 
            3 $CellContext`z^6 + 5 $CellContext`z^8)) + 
         120 (1 + $CellContext`z^2)^2 ((-1 + $CellContext`z^2)^2 (1 + 
             10 $CellContext`z^2 + $CellContext`z^4) + $CellContext`nu^2 (-1 + \
$CellContext`z^2)^2 (5 + 2 $CellContext`z^2 + 
             5 $CellContext`z^4) - $CellContext`nu (5 + 22 $CellContext`z^2 - 
            14 $CellContext`z^4 + 22 $CellContext`z^6 + 5 $CellContext`z^8)) + 
         16 $CellContext`u^4 (7 + 29 $CellContext`z^2 + 29 $CellContext`z^10 + 
           7 $CellContext`z^12 + 
           5 $CellContext`nu^2 (7 + 23 $CellContext`z^2 + 
             23 $CellContext`z^10 + 7 $CellContext`z^12) - 
           5 $CellContext`nu (7 + 27 $CellContext`z^2 + 27 $CellContext`z^10 + 
            7 $CellContext`z^12)))), 0, 
      Rational[-1, 
        1290240] $CellContext`G $CellContext`M^2 $CellContext`nu \
$CellContext`z^(-8) ($CellContext`K1 (
         20160 (-1 + $CellContext`z^4) (
           2 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) - 
           3 (-1 + 4 $CellContext`nu - 3 $CellContext`nu^2 + 
            4 $CellContext`nu^3) $CellContext`z^2 + 
           2 (8 - 23 $CellContext`nu - 
             10 $CellContext`nu^2 + $CellContext`nu^3) $CellContext`z^4 - 
           2 (-8 + 20 $CellContext`nu + $CellContext`nu^2 + 
            4 $CellContext`nu^3) $CellContext`z^6 + 
           2 (8 - 23 $CellContext`nu - 
             10 $CellContext`nu^2 + $CellContext`nu^3) $CellContext`z^8 - 
           3 (-1 + 4 $CellContext`nu - 3 $CellContext`nu^2 + 
            4 $CellContext`nu^3) $CellContext`z^10 + 
           2 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) $CellContext`z^12) + 
         8 $CellContext`u^4 (-1 + $CellContext`z^4) (
           1055 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) - 
           7 (602 - 3489 $CellContext`nu + 4275 $CellContext`nu^2 + 
            995 $CellContext`nu^3) $CellContext`z^2 - (8489 - 
            39123 $CellContext`nu + 11130 $CellContext`nu^2 + 
            57365 $CellContext`nu^3) $CellContext`z^4 - 
           2 (11962 - 61845 $CellContext`nu + 66255 $CellContext`nu^2 + 
            2695 $CellContext`nu^3) $CellContext`z^6 - (8489 - 
            39123 $CellContext`nu + 11130 $CellContext`nu^2 + 
            57365 $CellContext`nu^3) $CellContext`z^8 - 
           7 (602 - 3489 $CellContext`nu + 4275 $CellContext`nu^2 + 
            995 $CellContext`nu^3) $CellContext`z^10 + 
           1055 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) $CellContext`z^12) + 
         12 $CellContext`u^2 (-1 + $CellContext`z^4) (
           3099 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) - 
           14 (642 - 3707 $CellContext`nu + 4247 $CellContext`nu^2 + 
            1859 $CellContext`nu^3) $CellContext`z^2 - (12685 - 
            63651 $CellContext`nu + 42014 $CellContext`nu^2 + 
            32333 $CellContext`nu^3) $CellContext`z^4 + 
           4 (-3558 + 16723 $CellContext`nu - 1211 $CellContext`nu^2 + 
             973 $CellContext`nu^3) $CellContext`z^6 - (12685 - 
            63651 $CellContext`nu + 42014 $CellContext`nu^2 + 
            32333 $CellContext`nu^3) $CellContext`z^8 - 
           14 (642 - 3707 $CellContext`nu + 4247 $CellContext`nu^2 + 
            1859 $CellContext`nu^3) $CellContext`z^10 + 
           3099 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) $CellContext`z^12) + 
         12 $CellContext`u (1 + $CellContext`z^2)^2 (
           4029 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) - 
           2 (185 + 3094 $CellContext`nu - 26978 $CellContext`nu^2 + 
            43519 $CellContext`nu^3) $CellContext`z^2 + 
           7 (91 + 527 $CellContext`nu - 7870 $CellContext`nu^2 + 
             14195 $CellContext`nu^3) $CellContext`z^4 - 
           140 (45 + 16 $CellContext`nu - 254 $CellContext`nu^2 + 
            595 $CellContext`nu^3) $CellContext`z^6 + 
           7 (91 + 527 $CellContext`nu - 7870 $CellContext`nu^2 + 
             14195 $CellContext`nu^3) $CellContext`z^8 - 
           2 (185 + 3094 $CellContext`nu - 26978 $CellContext`nu^2 + 
            43519 $CellContext`nu^3) $CellContext`z^10 + 
           4029 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) $CellContext`z^12) + 
         128 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
           7 $CellContext`nu^3) $CellContext`u^7 (1 + $CellContext`z^16) + 
         64 $CellContext`u^6 (
           11 (1 - 7 $CellContext`nu + 14 $CellContext`nu^2 - 
             7 $CellContext`nu^3) - 
           14 (-4 + 27 $CellContext`nu - 51 $CellContext`nu^2 + 
            23 $CellContext`nu^3) $CellContext`z^2 + 
           14 (-4 + 27 $CellContext`nu - 51 $CellContext`nu^2 + 
             23 $CellContext`nu^3) $CellContext`z^14 + 
           11 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) $CellContext`z^16) + 
         64 $CellContext`u^5 (
           43 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) - 
           63 (3 - 18 $CellContext`nu + 
            25 $CellContext`nu^2) $CellContext`z^2 + (-570 + 
             3451 $CellContext`nu - 5369 $CellContext`nu^2 + 
             1547 $CellContext`nu^3) $CellContext`z^4 + (-570 + 
             3451 $CellContext`nu - 5369 $CellContext`nu^2 + 
             1547 $CellContext`nu^3) $CellContext`z^12 - 
           63 (3 - 18 $CellContext`nu + 
            25 $CellContext`nu^2) $CellContext`z^14 + 
           43 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) $CellContext`z^16) + 
         3 $CellContext`u^3 (
           6777 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) - 
           28 (851 - 4884 $CellContext`nu + 5675 $CellContext`nu^2 + 
            2030 $CellContext`nu^3) $CellContext`z^2 - 
           28 (1263 - 5327 $CellContext`nu - 40 $CellContext`nu^2 + 
            6705 $CellContext`nu^3) $CellContext`z^4 - 
           4 (8667 + 1484 $CellContext`nu - 139517 $CellContext`nu^2 + 
            86926 $CellContext`nu^3) $CellContext`z^6 - 
           14 (9797 - 34251 $CellContext`nu + 2030 $CellContext`nu^2 + 
            6005 $CellContext`nu^3) $CellContext`z^8 - 
           4 (8667 + 1484 $CellContext`nu - 139517 $CellContext`nu^2 + 
            86926 $CellContext`nu^3) $CellContext`z^10 - 
           28 (1263 - 5327 $CellContext`nu - 40 $CellContext`nu^2 + 
            6705 $CellContext`nu^3) $CellContext`z^12 - 
           28 (851 - 4884 $CellContext`nu + 5675 $CellContext`nu^2 + 
            2030 $CellContext`nu^3) $CellContext`z^14 + 
           6777 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) $CellContext`z^16)) + 
       2 $CellContext`K0 (
         3 $CellContext`u^3 (-1 + $CellContext`z^4) (
           2609 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) - 
           14 (627 - 3577 $CellContext`nu + 4032 $CellContext`nu^2 + 
            1729 $CellContext`nu^3) $CellContext`z^2 - (14575 - 
            67081 $CellContext`nu + 31234 $CellContext`nu^2 + 
            34503 $CellContext`nu^3) $CellContext`z^4 - 
           4 (3243 + 4767 $CellContext`nu - 72744 $CellContext`nu^2 + 
            49777 $CellContext`nu^3) $CellContext`z^6 - (14575 - 
            67081 $CellContext`nu + 31234 $CellContext`nu^2 + 
            34503 $CellContext`nu^3) $CellContext`z^8 - 
           14 (627 - 3577 $CellContext`nu + 4032 $CellContext`nu^2 + 
            1729 $CellContext`nu^3) $CellContext`z^10 + 
           2609 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) $CellContext`z^12) + 
         64 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
           7 $CellContext`nu^3) $CellContext`u^7 (-1 + $CellContext`z^16) + 
         64 $CellContext`u^6 (
           5 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) + 
           7 (-4 + 27 $CellContext`nu - 51 $CellContext`nu^2 + 
             23 $CellContext`nu^3) $CellContext`z^2 + 
           7 (-4 + 27 $CellContext`nu - 51 $CellContext`nu^2 + 
             23 $CellContext`nu^3) $CellContext`z^14 + 
           5 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) $CellContext`z^16) + 
         8 $CellContext`u^5 ((-149) (-1 + 7 $CellContext`nu - 
             14 $CellContext`nu^2 + 7 $CellContext`nu^3) + 
           28 (23 - 135 $CellContext`nu + 174 $CellContext`nu^2 + 
             23 $CellContext`nu^3) $CellContext`z^2 - 
           4 (-570 + 3451 $CellContext`nu - 5369 $CellContext`nu^2 + 
            1547 $CellContext`nu^3) $CellContext`z^4 + 
           4 (-570 + 3451 $CellContext`nu - 5369 $CellContext`nu^2 + 
             1547 $CellContext`nu^3) $CellContext`z^12 - 
           28 (23 - 135 $CellContext`nu + 174 $CellContext`nu^2 + 
            23 $CellContext`nu^3) $CellContext`z^14 + 
           149 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) $CellContext`z^16) + 
         12 $CellContext`u^4 (
           290 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) - 
           7 (162 - 929 $CellContext`nu + 1091 $CellContext`nu^2 + 
            347 $CellContext`nu^3) $CellContext`z^2 + (-1718 + 
             5978 $CellContext`nu + 8372 $CellContext`nu^2 - 
             23646 $CellContext`nu^3) $CellContext`z^4 + (-6570 + 
             33089 $CellContext`nu - 34195 $CellContext`nu^2 + 
             525 $CellContext`nu^3) $CellContext`z^6 + (-6570 + 
             33089 $CellContext`nu - 34195 $CellContext`nu^2 + 
             525 $CellContext`nu^3) $CellContext`z^10 + (-1718 + 
             5978 $CellContext`nu + 8372 $CellContext`nu^2 - 
             23646 $CellContext`nu^3) $CellContext`z^12 - 
           7 (162 - 929 $CellContext`nu + 1091 $CellContext`nu^2 + 
            347 $CellContext`nu^3) $CellContext`z^14 + 
           290 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) $CellContext`z^16) + 
         3 $CellContext`u^2 (
           4239 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) - 
           14 (782 - 4517 $CellContext`nu + 5044 $CellContext`nu^2 + 
            2668 $CellContext`nu^3) $CellContext`z^2 + (-8332 + 
             36736 $CellContext`nu + 9016 $CellContext`nu^2 - 
             52388 $CellContext`nu^3) $CellContext`z^4 + 
           2 (-1438 - 16275 $CellContext`nu + 37548 $CellContext`nu^2 + 
             71316 $CellContext`nu^3) $CellContext`z^6 + 
           14 (-179 - 18543 $CellContext`nu + 42390 $CellContext`nu^2 + 
             2925 $CellContext`nu^3) $CellContext`z^8 + 
           2 (-1438 - 16275 $CellContext`nu + 37548 $CellContext`nu^2 + 
             71316 $CellContext`nu^3) $CellContext`z^10 + (-8332 + 
             36736 $CellContext`nu + 9016 $CellContext`nu^2 - 
             52388 $CellContext`nu^3) $CellContext`z^12 - 
           14 (782 - 4517 $CellContext`nu + 5044 $CellContext`nu^2 + 
            2668 $CellContext`nu^3) $CellContext`z^14 + 
           4239 (-1 + 7 $CellContext`nu - 14 $CellContext`nu^2 + 
             7 $CellContext`nu^3) $CellContext`z^16) + 
         2520 (1 + $CellContext`z^2)^2 (-(-1 + $CellContext`z^4)^2 (1 + 
             10 $CellContext`z^2 + $CellContext`z^4) + $CellContext`nu^3 (-1 + \
$CellContext`z^2)^4 (7 + 6 $CellContext`z^2 + 7 $CellContext`z^4) - 
           2 $CellContext`nu^2 (7 + 18 $CellContext`z^2 - 33 $CellContext`z^4 + 
            24 $CellContext`z^6 - 33 $CellContext`z^8 + 18 $CellContext`z^10 + 
            7 $CellContext`z^12) + $CellContext`nu (7 + 48 $CellContext`z^2 - 
             21 $CellContext`z^4 + 20 $CellContext`z^6 - 21 $CellContext`z^8 + 
             48 $CellContext`z^10 + 7 $CellContext`z^12)) + 
         2520 $CellContext`u (-1 + $CellContext`z^4) (-5 - 6 $CellContext`z^2 + 
           11 $CellContext`z^4 + 32 $CellContext`z^6 + 11 $CellContext`z^8 - 
           6 $CellContext`z^10 - 
           5 $CellContext`z^12 + $CellContext`nu (1 + $CellContext`z^2)^2 (35 - 
             32 $CellContext`z^2 + 26 $CellContext`z^4 - 32 $CellContext`z^6 + 
             35 $CellContext`z^8) + $CellContext`nu^3 (-1 + \
$CellContext`z^2)^2 (35 + 32 $CellContext`z^2 + 26 $CellContext`z^4 + 
             32 $CellContext`z^6 + 35 $CellContext`z^8) - 
           2 $CellContext`nu^2 (35 + 22 $CellContext`z^2 + 
            27 $CellContext`z^4 - 32 $CellContext`z^6 + 27 $CellContext`z^8 + 
            22 $CellContext`z^10 + 35 $CellContext`z^12))))}, -1, 6, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.916371242518375*^9, 
  3.916371252290544*^9}},ExpressionUUID->"739f11aa-6fdb-4977-9aef-\
e77bc6aed1c2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd", "Subsubsection",
 CellChangeTimes->{{3.916371050375778*^9, 
  3.916371050753375*^9}},ExpressionUUID->"571155a1-bf0a-4fd0-a8e5-\
dd190cebfd56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"treeOdd", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["M", "2"], " ", "nu", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "4"]}], "+", 
            RowBox[{"7", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "4"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["z", "2"], "+", 
               SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"K0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "6"]}], ")"}]}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["z", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", "\[CapitalDelta]"}], 
      RowBox[{"16", " ", 
       SuperscriptBox["z", "3"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"768", " ", 
        SuperscriptBox["z", "5"]}]], 
      RowBox[{"\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["M", "2"], " ", "nu", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "nu"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"14", " ", "nu"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "nu"}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"21", "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "nu"}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"79", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "53"}], "+", 
                  RowBox[{"78", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "746"}], "+", 
                  RowBox[{"500", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "53"}], "+", 
                  RowBox[{"78", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{"79", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
             SuperscriptBox["u", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "10"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "+", 
               RowBox[{"22", " ", "nu"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "37"}], "+", 
                  RowBox[{"58", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "37"}], "+", 
                  RowBox[{"58", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "10"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"K1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"73", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"73", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"107", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "25"}], "+", 
                  RowBox[{"14", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "217"}], "+", 
                  RowBox[{"66", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "25"}], "+", 
                  RowBox[{"14", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{"107", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
             SuperscriptBox["u", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "10"]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"10", " ", "nu"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "10"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"13", "-", 
               RowBox[{"26", " ", "nu"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"37", "-", 
                  RowBox[{"58", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "37"}], "+", 
                  RowBox[{"58", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "10"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", "\[CapitalDelta]", " ", 
       SuperscriptBox["pinf", "2"]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"92160", " ", 
        SuperscriptBox["z", "7"]}]], 
      RowBox[{"\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["M", "2"], " ", "nu", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"507", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "157"}], "+", 
                  RowBox[{"314", " ", "nu"}], "+", 
                  RowBox[{"982", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"357", "-", 
                  RowBox[{"924", " ", "nu"}], "+", 
                  RowBox[{"563", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "157"}], "+", 
                  RowBox[{"314", " ", "nu"}], "+", 
                  RowBox[{"982", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{"507", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"387", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "279"}], "+", 
                  RowBox[{"616", " ", "nu"}], "+", 
                  RowBox[{"753", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"413", "-", 
                  RowBox[{"260", " ", "nu"}], "-", 
                  RowBox[{"1305", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"20", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "101"}], "-", 
                  RowBox[{"216", " ", "nu"}], "+", 
                  RowBox[{"75", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"413", "-", 
                  RowBox[{"260", " ", "nu"}], "-", 
                  RowBox[{"1305", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "279"}], "+", 
                  RowBox[{"616", " ", "nu"}], "+", 
                  RowBox[{"753", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "10"]}], "+", 
               RowBox[{"387", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "12"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"831", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1689", "-", 
                  RowBox[{"5368", " ", "nu"}], "+", 
                  RowBox[{"1091", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"7153", "-", 
                  RowBox[{"16100", " ", "nu"}], "-", 
                  RowBox[{"8205", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4191"}], "+", 
                  RowBox[{"8120", " ", "nu"}], "+", 
                  RowBox[{"2155", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"7153", "-", 
                  RowBox[{"16100", " ", "nu"}], "-", 
                  RowBox[{"8205", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1689", "-", 
                  RowBox[{"5368", " ", "nu"}], "+", 
                  RowBox[{"1091", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "10"]}], "+", 
               RowBox[{"831", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "12"]}]}], ")"}]}], "+", 
            RowBox[{"64", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "nu"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
             SuperscriptBox["u", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "14"]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["u", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "19"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "83"}], "+", 
                  RowBox[{"308", " ", "nu"}], "-", 
                  RowBox[{"201", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"83", "-", 
                  RowBox[{"308", " ", "nu"}], "+", 
                  RowBox[{"201", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "12"]}], "+", 
               RowBox[{"19", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "14"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"250", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"179", "-", 
                  RowBox[{"548", " ", "nu"}], "+", 
                  RowBox[{"81", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"829", "-", 
                  RowBox[{"2380", " ", "nu"}], "+", 
                  RowBox[{"815", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"829", "-", 
                  RowBox[{"2380", " ", "nu"}], "+", 
                  RowBox[{"815", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "10"]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"179", "-", 
                  RowBox[{"548", " ", "nu"}], "+", 
                  RowBox[{"81", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "12"]}], "+", 
               RowBox[{"250", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "14"]}]}], ")"}]}], "+", 
            RowBox[{"720", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "-", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"42", " ", 
                   SuperscriptBox["z", "4"]}], "-", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["z", "6"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["nu", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"21", "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"22", " ", 
                   SuperscriptBox["z", "4"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["z", "6"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["z", "8"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "nu", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "-", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "4"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "6"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "8"]}], "-", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["z", "10"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["z", "12"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"K0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"537", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"844", "-", 
                  RowBox[{"2762", " ", "nu"}], "+", 
                  RowBox[{"449", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2479", "-", 
                  RowBox[{"6572", " ", "nu"}], "-", 
                  RowBox[{"2331", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"176", "-", 
                  RowBox[{"562", " ", "nu"}], "+", 
                  RowBox[{"1769", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2479", "-", 
                  RowBox[{"6572", " ", "nu"}], "-", 
                  RowBox[{"2331", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"844", "-", 
                  RowBox[{"2762", " ", "nu"}], "+", 
                  RowBox[{"449", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "10"]}], "+", 
               RowBox[{"537", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "12"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"649", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "623"}], "+", 
                  RowBox[{"1392", " ", "nu"}], "+", 
                  RowBox[{"1331", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"871", "+", 
                  RowBox[{"2180", " ", "nu"}], "-", 
                  RowBox[{"9355", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"20", " ", 
                RowBox[{"(", 
                 RowBox[{"437", "-", 
                  RowBox[{"928", " ", "nu"}], "+", 
                  RowBox[{"447", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"871", "+", 
                  RowBox[{"2180", " ", "nu"}], "-", 
                  RowBox[{"9355", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "623"}], "+", 
                  RowBox[{"1392", " ", "nu"}], "+", 
                  RowBox[{"1331", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "10"]}], "+", 
               RowBox[{"649", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "12"]}]}], ")"}]}], "+", 
            RowBox[{"64", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "nu"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
             SuperscriptBox["u", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "14"]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["u", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"17", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"83", "-", 
                  RowBox[{"308", " ", "nu"}], "+", 
                  RowBox[{"201", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"83", "-", 
                  RowBox[{"308", " ", "nu"}], "+", 
                  RowBox[{"201", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "12"]}], "+", 
               RowBox[{"17", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "14"]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["u", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "70"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"243", "-", 
                  RowBox[{"708", " ", "nu"}], "+", 
                  SuperscriptBox["nu", "2"]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "829"}], "+", 
                  RowBox[{"2380", " ", "nu"}], "-", 
                  RowBox[{"815", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"829", "-", 
                  RowBox[{"2380", " ", "nu"}], "+", 
                  RowBox[{"815", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "10"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"243", "-", 
                  RowBox[{"708", " ", "nu"}], "+", 
                  SuperscriptBox["nu", "2"]}], ")"}], " ", 
                SuperscriptBox["z", "12"]}], "+", 
               RowBox[{"70", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "nu"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["nu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "14"]}]}], ")"}]}], "+", 
            RowBox[{"720", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["z", "6"]}], "+", 
               SuperscriptBox["z", "8"], "+", 
               RowBox[{
                SuperscriptBox["nu", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "4"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "nu", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  SuperscriptBox["z", "4"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["z", "6"]}], "+", 
                  SuperscriptBox["z", "8"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"360", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "-", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "4"]}], "-", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["z", "6"]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["nu", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"27", "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["z", "4"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["z", "6"]}], "+", 
                  RowBox[{"27", " ", 
                   SuperscriptBox["z", "8"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "nu", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "4"]}], "-", 
                  RowBox[{"22", " ", 
                   SuperscriptBox["z", "6"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "8"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "10"]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["z", "12"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", "\[CapitalDelta]", " ", 
       SuperscriptBox["pinf", "4"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "pinf", "]"}], "6"],
      SeriesData[$CellContext`pinf, 0, {}, 0, 6, 1],
      Editable->False]}],
    SeriesData[$CellContext`pinf, 0, {Complex[0, 
        Rational[
        1, 16]] $CellContext`G $CellContext`M^2 $CellContext`nu \
$CellContext`z^(-3) ($CellContext`K1 (1 + $CellContext`z^2) (6 - 
         4 $CellContext`z^2 + 6 $CellContext`z^4 + 
         7 $CellContext`u (-1 + $CellContext`z^4) + 
         4 $CellContext`u^2 (
           1 - $CellContext`z^2 + $CellContext`z^4)) + $CellContext`K0 (
         2 (-1 + $CellContext`z^2) (1 + $CellContext`z^2)^2 + 
         4 $CellContext`u^2 (-1 + $CellContext`z^6) + $CellContext`u (5 + 
           7 $CellContext`z^2 + 7 $CellContext`z^4 + 
           5 $CellContext`z^6))) $CellContext`\[CapitalDelta], 0, Complex[0, 
        Rational[
        1, 768]] $CellContext`G $CellContext`M^2 $CellContext`nu \
$CellContext`z^(-5) ($CellContext`K0 (
         24 (-1 + $CellContext`z^2) (1 + $CellContext`z^2)^2 (-1 + 
           2 $CellContext`nu - 
           8 $CellContext`z^2 + (-1 + 2 $CellContext`nu) $CellContext`z^4) + 
         12 $CellContext`u (1 + $CellContext`z^2) (-7 + 14 $CellContext`nu - 
           4 (-1 + $CellContext`nu) $CellContext`z^2 - 
           2 (21 + 2 $CellContext`nu) $CellContext`z^4 - 
           4 (-1 + $CellContext`nu) $CellContext`z^6 + 
           7 (-1 + 
             2 $CellContext`nu) $CellContext`z^8) + $CellContext`u^2 (-1 + \
$CellContext`z^2) (79 (-1 + 2 $CellContext`nu) + 
           4 (-53 + 78 $CellContext`nu) $CellContext`z^2 + (-746 + 
             500 $CellContext`nu) $CellContext`z^4 + 
           4 (-53 + 78 $CellContext`nu) $CellContext`z^6 + 
           79 (-1 + 2 $CellContext`nu) $CellContext`z^8) + 
         16 (-1 + 
           2 $CellContext`nu) $CellContext`u^4 (-1 + $CellContext`z^10) + 
         4 $CellContext`u^3 (-11 + 
           22 $CellContext`nu + (-37 + 
             58 $CellContext`nu) $CellContext`z^2 + (-37 + 
             58 $CellContext`nu) $CellContext`z^8 + 
           11 (-1 + 2 $CellContext`nu) $CellContext`z^10)) + $CellContext`K1 (
         2 $CellContext`u (-1 + $CellContext`z^2) (1 + $CellContext`z^2)^2 (
           73 (-1 + 2 $CellContext`nu) - 
           2 (3 + 2 $CellContext`nu) $CellContext`z^2 + 
           73 (-1 + 2 $CellContext`nu) $CellContext`z^4) + $CellContext`u^2 (
           1 + $CellContext`z^2) (107 (-1 + 2 $CellContext`nu) + 
           4 (-25 + 14 $CellContext`nu) $CellContext`z^2 + 
           2 (-217 + 66 $CellContext`nu) $CellContext`z^4 + 
           4 (-25 + 14 $CellContext`nu) $CellContext`z^6 + 
           107 (-1 + 2 $CellContext`nu) $CellContext`z^8) + 
         16 (-1 + 2 $CellContext`nu) $CellContext`u^4 (1 + $CellContext`z^10) + 
         24 (-5 + 10 $CellContext`nu + 
           3 (5 + 2 $CellContext`nu) $CellContext`z^2 + 6 $CellContext`z^4 + 
           6 $CellContext`z^6 + 3 (5 + 2 $CellContext`nu) $CellContext`z^8 + 
           5 (-1 + 2 $CellContext`nu) $CellContext`z^10) + 
         4 $CellContext`u^3 (13 - 
           26 $CellContext`nu + (37 - 
             58 $CellContext`nu) $CellContext`z^2 + (-37 + 
             58 $CellContext`nu) $CellContext`z^8 + 
           13 (-1 + 
             2 $CellContext`nu) $CellContext`z^10))) $CellContext`\
\[CapitalDelta], 0, Complex[0, 
        Rational[
        1, 92160]] $CellContext`G $CellContext`M^2 $CellContext`nu \
$CellContext`z^(-7) ($CellContext`K1 (
         12 $CellContext`u (-1 + $CellContext`z^2) (1 + $CellContext`z^2)^2 (
           507 (1 - 4 $CellContext`nu + 3 $CellContext`nu^2) - 
           2 (-157 + 314 $CellContext`nu + 
            982 $CellContext`nu^2) $CellContext`z^2 + 
           2 (357 - 924 $CellContext`nu + 
             563 $CellContext`nu^2) $CellContext`z^4 - 
           2 (-157 + 314 $CellContext`nu + 
            982 $CellContext`nu^2) $CellContext`z^6 + 
           507 (1 - 4 $CellContext`nu + 
             3 $CellContext`nu^2) $CellContext`z^8) + 
         12 $CellContext`u^2 (1 + $CellContext`z^2) (
           387 (1 - 4 $CellContext`nu + 3 $CellContext`nu^2) - 
           2 (-279 + 616 $CellContext`nu + 
            753 $CellContext`nu^2) $CellContext`z^2 + (413 - 
             260 $CellContext`nu - 1305 $CellContext`nu^2) $CellContext`z^4 - 
           20 (-101 - 216 $CellContext`nu + 
            75 $CellContext`nu^2) $CellContext`z^6 + (413 - 
             260 $CellContext`nu - 1305 $CellContext`nu^2) $CellContext`z^8 - 
           2 (-279 + 616 $CellContext`nu + 
            753 $CellContext`nu^2) $CellContext`z^10 + 
           387 (1 - 4 $CellContext`nu + 
             3 $CellContext`nu^2) $CellContext`z^12) + 
         3 $CellContext`u^3 (-1 + $CellContext`z^2) (
           831 (1 - 4 $CellContext`nu + 3 $CellContext`nu^2) + 
           2 (1689 - 5368 $CellContext`nu + 
             1091 $CellContext`nu^2) $CellContext`z^2 + (7153 - 
             16100 $CellContext`nu - 8205 $CellContext`nu^2) $CellContext`z^4 - 
           4 (-4191 + 8120 $CellContext`nu + 
            2155 $CellContext`nu^2) $CellContext`z^6 + (7153 - 
             16100 $CellContext`nu - 8205 $CellContext`nu^2) $CellContext`z^8 + 
           2 (1689 - 5368 $CellContext`nu + 
             1091 $CellContext`nu^2) $CellContext`z^10 + 
           831 (1 - 4 $CellContext`nu + 
             3 $CellContext`nu^2) $CellContext`z^12) + 
         64 (1 - 4 $CellContext`nu + 3 $CellContext`nu^2) $CellContext`u^6 (
           1 + $CellContext`z^14) + 
         16 $CellContext`u^5 ((-19) (1 - 4 $CellContext`nu + 
             3 $CellContext`nu^2) + (-83 + 308 $CellContext`nu - 
             201 $CellContext`nu^2) $CellContext`z^2 + (83 - 
             308 $CellContext`nu + 201 $CellContext`nu^2) $CellContext`z^12 + 
           19 (1 - 4 $CellContext`nu + 
             3 $CellContext`nu^2) $CellContext`z^14) + 
         4 $CellContext`u^4 (
           250 (1 - 4 $CellContext`nu + 3 $CellContext`nu^2) + 
           5 (179 - 548 $CellContext`nu + 
             81 $CellContext`nu^2) $CellContext`z^2 + 
           3 (829 - 2380 $CellContext`nu + 
             815 $CellContext`nu^2) $CellContext`z^4 + 
           3 (829 - 2380 $CellContext`nu + 
             815 $CellContext`nu^2) $CellContext`z^10 + 
           5 (179 - 548 $CellContext`nu + 
             81 $CellContext`nu^2) $CellContext`z^12 + 
           250 (1 - 4 $CellContext`nu + 
             3 $CellContext`nu^2) $CellContext`z^14) + 
         720 (1 + $CellContext`z^2) ((1 + $CellContext`z^2)^2 (7 - 
             36 $CellContext`z^2 + 42 $CellContext`z^4 - 36 $CellContext`z^6 + 
             7 $CellContext`z^8) + $CellContext`nu^2 (-1 + \
$CellContext`z^2)^2 (21 + 16 $CellContext`z^2 + 22 $CellContext`z^4 + 
             16 $CellContext`z^6 + 21 $CellContext`z^8) - 
           4 $CellContext`nu (7 - 12 $CellContext`z^2 + 6 $CellContext`z^4 - 
            6 $CellContext`z^6 + 6 $CellContext`z^8 - 12 $CellContext`z^10 + 
            7 $CellContext`z^12))) + $CellContext`K0 (
         6 $CellContext`u^2 (-1 + $CellContext`z^2) (
           537 (1 - 4 $CellContext`nu + 3 $CellContext`nu^2) + 
           2 (844 - 2762 $CellContext`nu + 
             449 $CellContext`nu^2) $CellContext`z^2 + (2479 - 
             6572 $CellContext`nu - 2331 $CellContext`nu^2) $CellContext`z^4 - 
           4 (176 - 562 $CellContext`nu + 
            1769 $CellContext`nu^2) $CellContext`z^6 + (2479 - 
             6572 $CellContext`nu - 2331 $CellContext`nu^2) $CellContext`z^8 + 
           2 (844 - 2762 $CellContext`nu + 
             449 $CellContext`nu^2) $CellContext`z^10 + 
           537 (1 - 4 $CellContext`nu + 
             3 $CellContext`nu^2) $CellContext`z^12) + 
         3 $CellContext`u^3 (1 + $CellContext`z^2) (
           649 (1 - 4 $CellContext`nu + 3 $CellContext`nu^2) - 
           2 (-623 + 1392 $CellContext`nu + 
            1331 $CellContext`nu^2) $CellContext`z^2 + (871 + 
             2180 $CellContext`nu - 9355 $CellContext`nu^2) $CellContext`z^4 + 
           20 (437 - 928 $CellContext`nu + 
             447 $CellContext`nu^2) $CellContext`z^6 + (871 + 
             2180 $CellContext`nu - 9355 $CellContext`nu^2) $CellContext`z^8 - 
           2 (-623 + 1392 $CellContext`nu + 
            1331 $CellContext`nu^2) $CellContext`z^10 + 
           649 (1 - 4 $CellContext`nu + 
             3 $CellContext`nu^2) $CellContext`z^12) + 
         64 (1 - 4 $CellContext`nu + 
           3 $CellContext`nu^2) $CellContext`u^6 (-1 + $CellContext`z^14) + 
         16 $CellContext`u^5 (
           17 (1 - 4 $CellContext`nu + 3 $CellContext`nu^2) + (83 - 
             308 $CellContext`nu + 201 $CellContext`nu^2) $CellContext`z^2 + (
             83 - 308 $CellContext`nu + 
             201 $CellContext`nu^2) $CellContext`z^12 + 
           17 (1 - 4 $CellContext`nu + 
             3 $CellContext`nu^2) $CellContext`z^14) + 
         12 $CellContext`u^4 ((-70) (1 - 4 $CellContext`nu + 
             3 $CellContext`nu^2) - (243 - 
            708 $CellContext`nu + $CellContext`nu^2) $CellContext`z^2 + (-829 + 
             2380 $CellContext`nu - 
             815 $CellContext`nu^2) $CellContext`z^4 + (829 - 
             2380 $CellContext`nu + 
             815 $CellContext`nu^2) $CellContext`z^10 + (243 - 
             708 $CellContext`nu + $CellContext`nu^2) $CellContext`z^12 + 
           70 (1 - 4 $CellContext`nu + 
             3 $CellContext`nu^2) $CellContext`z^14) + 
         720 (-1 + $CellContext`z^2) (1 + $CellContext`z^2)^2 (1 + 
           10 $CellContext`z^2 + 
           10 $CellContext`z^6 + $CellContext`z^8 + $CellContext`nu^2 (-1 + \
$CellContext`z^2)^2 (3 + 2 $CellContext`z^2 + 3 $CellContext`z^4) - 
           4 $CellContext`nu (1 + 5 $CellContext`z^2 + $CellContext`z^4 + 
            5 $CellContext`z^6 + $CellContext`z^8)) + 
         360 $CellContext`u (
           1 + $CellContext`z^2) ((1 + $CellContext`z^2)^2 (9 - 
             20 $CellContext`z^2 + 6 $CellContext`z^4 - 20 $CellContext`z^6 + 
             9 $CellContext`z^8) + $CellContext`nu^2 (-1 + \
$CellContext`z^2)^2 (27 + 16 $CellContext`z^2 + 10 $CellContext`z^4 + 
             16 $CellContext`z^6 + 27 $CellContext`z^8) - 
           4 $CellContext`nu (9 - 2 $CellContext`z^2 + 6 $CellContext`z^4 - 
            22 $CellContext`z^6 + 6 $CellContext`z^8 - 2 $CellContext`z^10 + 
            9 $CellContext`z^12)))) $CellContext`\[CapitalDelta]}, 0, 6, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.916371266270482*^9, 3.9163712740435143`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c4f8641c-478f-4321-8df4-db302b163c70"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalW]", 
    RowBox[{"1", "-", "loop", " ", "-", " ", "div"}]], TraditionalForm]],
  ExpressionUUID->"3b96d5ad-4904-40d2-b3c6-6a15af2fe7c6"],
 ": Divergent part -- proportional to the leading-order waveform"
}], "Subsection",
 CellChangeTimes->{{3.915288888496725*^9, 3.915288908912601*^9}, {
  3.9162474046682587`*^9, 3.916247429575871*^9}, {3.9162510837523127`*^9, 
  3.916251083752345*^9}, {3.916251170125606*^9, 3.91625117012564*^9}, {
  3.916369823901083*^9, 
  3.916369823901123*^9}},ExpressionUUID->"67b66282-3420-45db-bbf6-\
2aac1375237a"],

Cell[CellGroupData[{

Cell["Even", "Subsubsection",
 CellChangeTimes->{{3.915288923039171*^9, 
  3.915288925053527*^9}},ExpressionUUID->"d9aa0848-0a66-4899-a8e9-\
20e33aab7008"],

Cell[BoxData[
 RowBox[{
  RowBox[{"divEven", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["G", "2"], " ", 
        SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"K0", "-", 
          RowBox[{"2", " ", "K1"}], "-", 
          RowBox[{"2", " ", "K0", " ", "u"}], "+", 
          RowBox[{"2", " ", "K1", " ", "u"}], "+", 
          RowBox[{"2", " ", "K0", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"K0", " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"2", " ", "K1", " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"2", " ", "K0", " ", "u", " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"2", " ", "K1", " ", "u", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"b", " ", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        SuperscriptBox["pinf", "3"]}]]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"192", " ", 
        RowBox[{"(", 
         RowBox[{"b", " ", 
          SuperscriptBox["z", "4"]}], ")"}], " ", "pinf"}]], 
      RowBox[{
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "K0"}], "+", 
         RowBox[{"24", " ", "K1"}], "+", 
         RowBox[{"18", " ", "K0", " ", "nu"}], "-", 
         RowBox[{"72", " ", "K1", " ", "nu"}], "+", 
         RowBox[{"18", " ", "K0", " ", "u"}], "-", 
         RowBox[{"29", " ", "K1", " ", "u"}], "-", 
         RowBox[{"54", " ", "K0", " ", "nu", " ", "u"}], "+", 
         RowBox[{"87", " ", "K1", " ", "nu", " ", "u"}], "-", 
         RowBox[{"16", " ", "K0", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"20", " ", "K1", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"48", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"60", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"8", " ", "K0", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"8", " ", "K1", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"24", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"24", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"84", " ", "K0", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"36", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"72", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"84", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"104", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"84", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"132", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"40", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"40", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"96", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"96", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"156", " ", "K0", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"36", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"198", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"42", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"84", " ", "K0", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"36", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"72", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"84", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"104", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"84", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"132", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"40", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"40", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"96", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"96", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"6", " ", "K0", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"24", " ", "K1", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"18", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"72", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"18", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"29", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"54", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"87", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"16", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"20", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"48", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"60", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"8", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"8", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"24", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"24", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}]}], ")"}]}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"K0", "-", 
         RowBox[{"2", " ", "K1"}], "-", 
         RowBox[{"2", " ", "K0", " ", "u"}], "+", 
         RowBox[{"2", " ", "K1", " ", "u"}], "+", 
         RowBox[{"2", " ", "K0", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"K0", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"2", " ", "K1", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"2", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"2", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "4"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Pi]", "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"b", " ", 
         SuperscriptBox["z", "2"]}], ")"}]}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"15360", " ", 
        RowBox[{"(", 
         RowBox[{"b", " ", 
          SuperscriptBox["z", "6"]}], ")"}]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"120", " ", "K0"}], "-", 
           RowBox[{"720", " ", "K1"}], "-", 
           RowBox[{"600", " ", "K0", " ", "nu"}], "+", 
           RowBox[{"3600", " ", "K1", " ", "nu"}], "+", 
           RowBox[{"600", " ", "K0", " ", 
            SuperscriptBox["nu", "2"]}], "-", 
           RowBox[{"3600", " ", "K1", " ", 
            SuperscriptBox["nu", "2"]}], "-", 
           RowBox[{"480", " ", "K0", " ", "u"}], "+", 
           RowBox[{"874", " ", "K1", " ", "u"}], "+", 
           RowBox[{"2400", " ", "K0", " ", "nu", " ", "u"}], "-", 
           RowBox[{"4370", " ", "K1", " ", "nu", " ", "u"}], "-", 
           RowBox[{"2400", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u"}], "+", 
           RowBox[{"4370", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u"}], "+", 
           RowBox[{"467", " ", "K0", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"658", " ", "K1", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"2335", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3290", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"2335", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3290", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"274", " ", "K0", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"342", " ", "K1", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"1370", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"1710", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"1370", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"1710", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"112", " ", "K0", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"128", " ", "K1", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"560", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"640", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"560", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"640", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"32", " ", "K0", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"32", " ", "K1", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"160", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"160", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"160", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"160", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"1920", " ", "K0", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"960", " ", "K1", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"6240", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"4800", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"960", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"3840", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2400", " ", "K0", " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"4588", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"8640", " ", "K0", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"16660", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2640", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"5300", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"2774", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"3784", " ", "K1", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"9890", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"13720", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"2650", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"4200", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"1672", " ", "K0", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"1904", " ", "K1", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"6040", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"7120", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"1720", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"2640", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"464", " ", "K0", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"464", " ", "K1", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2160", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"2160", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"1840", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"1840", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"3480", " ", "K0", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"15600", " ", "K1", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"10680", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"1200", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"120", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"240", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"4320", " ", "K0", " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"1014", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"14400", " ", "K0", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"16430", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"480", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"50", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"5517", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"6746", " ", "K1", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"14065", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"18530", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"2095", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"510", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"2458", " ", "K0", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"2458", " ", "K1", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"8930", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"8930", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"3170", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"3170", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"3360", " ", "K0", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"10080", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"480", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"26280", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"9240", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"1000", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"8340", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"18780", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"980", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"3480", " ", "K0", " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"15600", " ", "K1", " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"10680", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"1200", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"120", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"240", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"4320", " ", "K0", " ", "u", " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"1014", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"14400", " ", "K0", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"16430", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"480", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"50", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"5517", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"6746", " ", "K1", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"14065", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"18530", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"2095", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"510", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"2458", " ", "K0", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"2458", " ", "K1", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"8930", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"8930", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"3170", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"3170", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"1920", " ", "K0", " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"960", " ", "K1", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"6240", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"4800", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"960", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"3840", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"2400", " ", "K0", " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"4588", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"8640", " ", "K0", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"16660", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"2640", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"5300", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"2774", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"3784", " ", "K1", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"9890", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"13720", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"2650", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"4200", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"1672", " ", "K0", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"1904", " ", "K1", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"6040", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"7120", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"1720", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"2640", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"464", " ", "K0", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"464", " ", "K1", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"2160", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"2160", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"1840", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"1840", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"120", " ", "K0", " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"720", " ", "K1", " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"600", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"3600", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"600", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"3600", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"480", " ", "K0", " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"874", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"2400", " ", "K0", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"4370", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"2400", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"4370", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"467", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"658", " ", "K1", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"2335", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"3290", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"2335", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"3290", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"274", " ", "K0", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"342", " ", "K1", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"1370", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"1710", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"1370", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"1710", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"112", " ", "K0", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"128", " ", "K1", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"560", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"640", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"560", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"640", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"32", " ", "K0", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"32", " ", "K1", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"160", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"160", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"160", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"160", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}]}], ")"}]}], ")"}], " ", "pinf"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"96", " ", "b", " ", 
        SuperscriptBox["z", "4"]}]], 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "K0", " ", "nu"}], "-", 
         RowBox[{"12", " ", "K1", " ", "nu"}], "-", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]"}], "+", 
         RowBox[{"24", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]"}], "+", 
         RowBox[{
         "18", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]"}], 
         "-", 
         RowBox[{
         "72", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]"}], 
         "-", 
         RowBox[{"12", " ", "K0", " ", "nu", " ", "u"}], "+", 
         RowBox[{"12", " ", "K1", " ", "nu", " ", "u"}], "+", 
         RowBox[{
         "18", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", "u"}], "-", 
         RowBox[{
         "29", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", "u"}], "-", 
         RowBox[{
         "54", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          "u"}], "+", 
         RowBox[{
         "87", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          "u"}], "-", 
         RowBox[{"16", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"20", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
         "48", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
         "60", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{
         "24", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{
         "24", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"24", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"72", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"72", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
         "36", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{
         "72", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"72", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"72", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
         "12", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{
         "32", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{
         "84", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          "u", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
         "132", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ",
           "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"40", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"40", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
         "96", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{
         "96", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"60", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"84", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{
         "36", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"24", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{
         "198", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
          
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{
         "42", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          "u", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"24", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"72", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"72", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{
         "36", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{
         "72", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"72", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"72", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{
         "12", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{
         "32", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{
         "84", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{
         "132", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ",
           "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"40", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"40", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{
         "96", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{
         "96", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"6", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"12", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"24", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{
         "18", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{
         "72", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"12", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"12", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{
         "18", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{
         "29", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{
         "54", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          "u", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{
         "87", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"16", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"20", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{
         "48", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{
         "60", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"8", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{
         "24", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{
         "24", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"12", " ", "K0", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"48", " ", "K1", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"36", " ", "K0", " ", "nu", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"144", " ", "K1", " ", "nu", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"36", " ", "K0", " ", "u", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"58", " ", "K1", " ", "u", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"108", " ", "K0", " ", "nu", " ", "u", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"174", " ", "K1", " ", "nu", " ", "u", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"32", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"40", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"96", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"120", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"16", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"16", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"48", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"48", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"96", " ", "K0", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"144", " ", "K1", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"72", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"144", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"24", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"64", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"168", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"264", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"80", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"80", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"192", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"192", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"168", " ", "K0", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"72", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"396", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"84", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"96", " ", "K0", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"144", " ", "K1", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"72", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"144", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"24", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"64", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"168", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"264", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"80", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"80", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"192", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"192", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"12", " ", "K0", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"48", " ", "K1", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"36", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"144", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"36", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"58", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"108", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"174", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"32", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"40", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"96", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"120", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"16", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"16", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"48", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"48", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}]}], ")"}], " ", 
       SuperscriptBox["pinf", "2"]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2580480", " ", 
        RowBox[{"(", 
         RowBox[{"b", " ", 
          SuperscriptBox["z", "8"]}], ")"}]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5040"}], " ", "K0"}], "+", 
           RowBox[{"40320", " ", "K1"}], "+", 
           RowBox[{"35280", " ", "K0", " ", "nu"}], "-", 
           RowBox[{"282240", " ", "K1", " ", "nu"}], "-", 
           RowBox[{"70560", " ", "K0", " ", 
            SuperscriptBox["nu", "2"]}], "+", 
           RowBox[{"564480", " ", "K1", " ", 
            SuperscriptBox["nu", "2"]}], "+", 
           RowBox[{"35280", " ", "K0", " ", 
            SuperscriptBox["nu", "3"]}], "-", 
           RowBox[{"282240", " ", "K1", " ", 
            SuperscriptBox["nu", "3"]}], "+", 
           RowBox[{"25200", " ", "K0", " ", "u"}], "-", 
           RowBox[{"48348", " ", "K1", " ", "u"}], "-", 
           RowBox[{"176400", " ", "K0", " ", "nu", " ", "u"}], "+", 
           RowBox[{"338436", " ", "K1", " ", "nu", " ", "u"}], "+", 
           RowBox[{"352800", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u"}], "-", 
           RowBox[{"676872", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u"}], "-", 
           RowBox[{"176400", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", "u"}], "+", 
           RowBox[{"338436", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", "u"}], "-", 
           RowBox[{"25434", " ", "K0", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"37188", " ", "K1", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"178038", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"260316", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"356076", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"520632", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"178038", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"260316", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"15654", " ", "K0", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"20331", " ", "K1", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"109578", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"142317", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"219156", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"284634", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"109578", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"142317", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"6960", " ", "K0", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"8440", " ", "K1", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"48720", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"59080", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"97440", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"118160", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"48720", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"59080", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"2384", " ", "K0", " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"2752", " ", "K1", " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"16688", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"19264", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"33376", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"38528", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"16688", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"19264", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"640", " ", "K0", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"704", " ", "K1", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"4480", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"4928", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"8960", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"9856", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"4480", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"4928", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"128", " ", "K0", " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"128", " ", "K1", " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"896", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"896", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"1792", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"1792", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"896", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"896", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"90720", " ", "K0", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"120960", " ", "K1", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"473760", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"725760", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"524160", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"1028160", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"10080", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"60480", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"151200", " ", "K0", " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"321384", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"836640", " ", "K0", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"1777272", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"1028160", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2174592", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"10080", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"504", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"183372", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"273672", " ", "K1", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"1007076", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"1507128", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"1208256", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"1818936", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"27972", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"35952", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"121716", " ", "K0", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"157668", " ", "K1", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"668724", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"869904", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"799008", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"1051260", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"30156", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"26880", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"55440", " ", "K0", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"65968", " ", "K1", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"306600", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"367416", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"371448", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"454440", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"11256", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"1960", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"18368", " ", "K0", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"20160", " ", "K1", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"103488", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"115584", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"131712", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"154560", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"3136", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"13440", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"3584", " ", "K0", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"3584", " ", "K1", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"24192", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"24192", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"45696", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"45696", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"20608", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"20608", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"312480", " ", "K0", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"1209600", " ", "K1", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"1280160", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"3386880", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"685440", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"483840", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"70560", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"282240", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"292320", " ", "K0", " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"109680", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"413280", " ", "K0", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"627984", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"766080", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"1901088", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"241920", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"551376", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"23280", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"161400", " ", "K1", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"634032", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"1389192", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"960624", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"1589616", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"333648", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"597912", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"130260", " ", "K0", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"223020", " ", "K1", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"799596", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"1245804", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"667128", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"1018080", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"293076", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"462420", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"158160", " ", "K0", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"176400", " ", "K1", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"726768", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"837200", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"444192", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"616000", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"412944", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"363440", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"36480", " ", "K0", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"36480", " ", "K1", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"220864", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"220864", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"343616", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"343616", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"99008", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"99008", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"917280", " ", "K0", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"40320", " ", "K1", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"1280160", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"3830400", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"80640", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"20160", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"30240", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"60480", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"937440", " ", "K0", " ", "u", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"244200", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"493920", " ", "K0", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"1640184", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"342720", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"224448", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"10080", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"127176", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"406860", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"51480", " ", "K1", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"878052", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"725592", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"805056", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"235368", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"195972", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"167664", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"644580", " ", "K0", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"723420", " ", "K1", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"2041956", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"2439024", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"535584", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"125244", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"783132", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"776832", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"157680", " ", "K0", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"157680", " ", "K1", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"794136", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"794136", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"820680", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"820680", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"12600", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"12600", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"2288160", " ", "K0", " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"876960", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"302400", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"30240", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"2222808", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"1002456", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"357840", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"89880", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"2116716", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"3875508", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"2230200", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"163380", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"411474", " ", "K1", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"1438542", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"85260", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"252210", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"917280", " ", "K0", " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"40320", " ", "K1", " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"1280160", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"3830400", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"80640", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"20160", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"30240", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"60480", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"937440", " ", "K0", " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"244200", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"493920", " ", "K0", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"1640184", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"342720", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"224448", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"10080", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"127176", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"406860", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"51480", " ", "K1", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"878052", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"725592", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"805056", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"235368", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"195972", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"167664", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"644580", " ", "K0", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"723420", " ", "K1", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"2041956", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"2439024", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"535584", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"125244", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"783132", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"776832", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"157680", " ", "K0", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"157680", " ", "K1", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"794136", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"794136", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"820680", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"820680", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"12600", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"12600", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"312480", " ", "K0", " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"1209600", " ", "K1", " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"1280160", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"3386880", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"685440", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"483840", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"70560", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"282240", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"292320", " ", "K0", " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"109680", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"413280", " ", "K0", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"627984", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"766080", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"1901088", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"241920", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"551376", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"23280", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"161400", " ", "K1", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"634032", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"1389192", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"960624", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"1589616", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"333648", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"597912", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"130260", " ", "K0", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"223020", " ", "K1", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"799596", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"1245804", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"667128", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"1018080", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"293076", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"462420", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"158160", " ", "K0", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"176400", " ", "K1", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"726768", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"837200", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"444192", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"616000", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"412944", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"363440", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"36480", " ", "K0", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"36480", " ", "K1", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"220864", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"220864", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"343616", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"343616", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"99008", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"99008", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"90720", " ", "K0", " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"120960", " ", "K1", " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"473760", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"725760", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"524160", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"1028160", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"10080", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"60480", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"151200", " ", "K0", " ", "u", " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"321384", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"836640", " ", "K0", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"1777272", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"1028160", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"2174592", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"10080", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"504", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"183372", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"273672", " ", "K1", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"1007076", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"1507128", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"1208256", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"1818936", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"27972", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"35952", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"121716", " ", "K0", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"157668", " ", "K1", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"668724", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"869904", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"799008", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"1051260", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"30156", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"26880", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"55440", " ", "K0", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"65968", " ", "K1", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"306600", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"367416", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"371448", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"454440", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"11256", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"1960", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"18368", " ", "K0", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"20160", " ", "K1", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"103488", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"115584", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"131712", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"154560", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"3136", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"13440", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"3584", " ", "K0", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"3584", " ", "K1", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"24192", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"24192", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"45696", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"45696", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"20608", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "14"]}], "+", 
           RowBox[{"20608", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"5040", " ", "K0", " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"40320", " ", "K1", " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"35280", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"282240", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"70560", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"564480", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"35280", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"282240", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"25200", " ", "K0", " ", "u", " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"48348", " ", "K1", " ", "u", " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"176400", " ", "K0", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"338436", " ", "K1", " ", "nu", " ", "u", " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"352800", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"676872", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", "u", " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"176400", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"338436", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", "u", " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"25434", " ", "K0", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"37188", " ", "K1", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"178038", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"260316", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"356076", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"520632", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"178038", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"260316", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "2"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"15654", " ", "K0", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"20331", " ", "K1", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"109578", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"142317", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"219156", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"284634", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"109578", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"142317", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "3"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"6960", " ", "K0", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"8440", " ", "K1", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"48720", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"59080", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"97440", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"118160", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"48720", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"59080", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "4"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"2384", " ", "K0", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"2752", " ", "K1", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"16688", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"19264", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"33376", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"38528", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"16688", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"19264", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "5"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"640", " ", "K0", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"704", " ", "K1", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"4480", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"4928", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"8960", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"9856", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"4480", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"4928", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "6"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"128", " ", "K0", " ", 
            SuperscriptBox["u", "7"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"128", " ", "K1", " ", 
            SuperscriptBox["u", "7"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"896", " ", "K0", " ", "nu", " ", 
            SuperscriptBox["u", "7"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"896", " ", "K1", " ", "nu", " ", 
            SuperscriptBox["u", "7"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"1792", " ", "K0", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "7"], " ", 
            SuperscriptBox["z", "16"]}], "-", 
           RowBox[{"1792", " ", "K1", " ", 
            SuperscriptBox["nu", "2"], " ", 
            SuperscriptBox["u", "7"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"896", " ", "K0", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "7"], " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"896", " ", "K1", " ", 
            SuperscriptBox["nu", "3"], " ", 
            SuperscriptBox["u", "7"], " ", 
            SuperscriptBox["z", "16"]}]}], ")"}]}], ")"}], " ", 
       SuperscriptBox["pinf", "3"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "pinf", "]"}], "4"],
      SeriesData[$CellContext`pinf, 0, {}, -3, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`pinf, 0, {
     Rational[-1, 
        8] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu 
      Pi $CellContext`u $CellContext`z^(-2) ($CellContext`K0 - 
       2 $CellContext`K1 - 2 $CellContext`K0 $CellContext`u + 
       2 $CellContext`K1 $CellContext`u + 
       2 $CellContext`K0 $CellContext`z^2 + $CellContext`K0 $CellContext`z^4 + 
       2 $CellContext`K1 $CellContext`z^4 + 
       2 $CellContext`K0 $CellContext`u $CellContext`z^4 + 
       2 $CellContext`K1 $CellContext`u $CellContext`z^4), 0, 
      Rational[-1, 
        192] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu 
      Pi $CellContext`u $CellContext`z^(-4) ((-6) $CellContext`K0 + 
       24 $CellContext`K1 + 18 $CellContext`K0 $CellContext`nu - 
       72 $CellContext`K1 $CellContext`nu + 18 $CellContext`K0 $CellContext`u - 
       29 $CellContext`K1 $CellContext`u - 
       54 $CellContext`K0 $CellContext`nu $CellContext`u + 
       87 $CellContext`K1 $CellContext`nu $CellContext`u - 
       16 $CellContext`K0 $CellContext`u^2 + 
       20 $CellContext`K1 $CellContext`u^2 + 
       48 $CellContext`K0 $CellContext`nu $CellContext`u^2 - 
       60 $CellContext`K1 $CellContext`nu $CellContext`u^2 + 
       8 $CellContext`K0 $CellContext`u^3 - 
       8 $CellContext`K1 $CellContext`u^3 - 
       24 $CellContext`K0 $CellContext`nu $CellContext`u^3 + 
       24 $CellContext`K1 $CellContext`nu $CellContext`u^3 - 
       84 $CellContext`K0 $CellContext`z^2 + 
       36 $CellContext`K0 $CellContext`nu $CellContext`z^2 - 
       72 $CellContext`K1 $CellContext`nu $CellContext`z^2 + 
       84 $CellContext`K0 $CellContext`u $CellContext`z^2 - 
       104 $CellContext`K1 $CellContext`u $CellContext`z^2 - 
       84 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^2 + 
       132 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^2 - 
       40 $CellContext`K0 $CellContext`u^2 $CellContext`z^2 + 
       40 $CellContext`K1 $CellContext`u^2 $CellContext`z^2 + 
       96 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^2 - 
       96 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^2 - 
       156 $CellContext`K0 $CellContext`z^4 + 
       36 $CellContext`K0 $CellContext`nu $CellContext`z^4 - 
       198 $CellContext`K1 $CellContext`u $CellContext`z^4 + 
       42 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^4 - 
       84 $CellContext`K0 $CellContext`z^6 + 
       36 $CellContext`K0 $CellContext`nu $CellContext`z^6 + 
       72 $CellContext`K1 $CellContext`nu $CellContext`z^6 - 
       84 $CellContext`K0 $CellContext`u $CellContext`z^6 - 
       104 $CellContext`K1 $CellContext`u $CellContext`z^6 + 
       84 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^6 + 
       132 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^6 - 
       40 $CellContext`K0 $CellContext`u^2 $CellContext`z^6 - 
       40 $CellContext`K1 $CellContext`u^2 $CellContext`z^6 + 
       96 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^6 + 
       96 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^6 - 
       6 $CellContext`K0 $CellContext`z^8 - 
       24 $CellContext`K1 $CellContext`z^8 + 
       18 $CellContext`K0 $CellContext`nu $CellContext`z^8 + 
       72 $CellContext`K1 $CellContext`nu $CellContext`z^8 - 
       18 $CellContext`K0 $CellContext`u $CellContext`z^8 - 
       29 $CellContext`K1 $CellContext`u $CellContext`z^8 + 
       54 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^8 + 
       87 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^8 - 
       16 $CellContext`K0 $CellContext`u^2 $CellContext`z^8 - 
       20 $CellContext`K1 $CellContext`u^2 $CellContext`z^8 + 
       48 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^8 + 
       60 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^8 - 
       8 $CellContext`K0 $CellContext`u^3 $CellContext`z^8 - 
       8 $CellContext`K1 $CellContext`u^3 $CellContext`z^8 + 
       24 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^8 + 
       24 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^8), 
      Rational[-1, 
        4] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-2) ($CellContext`K0 - 
       2 $CellContext`K1 - 2 $CellContext`K0 $CellContext`u + 
       2 $CellContext`K1 $CellContext`u + 
       2 $CellContext`K0 $CellContext`z^2 + $CellContext`K0 $CellContext`z^4 + 
       2 $CellContext`K1 $CellContext`z^4 + 
       2 $CellContext`K0 $CellContext`u $CellContext`z^4 + 
       2 $CellContext`K1 $CellContext`u $CellContext`z^4) (Pi + 
       Complex[0, 2] 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]]), 
      Rational[-1, 
        15360] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu 
      Pi $CellContext`u $CellContext`z^(-6) (120 $CellContext`K0 - 
       720 $CellContext`K1 - 600 $CellContext`K0 $CellContext`nu + 
       3600 $CellContext`K1 $CellContext`nu + 
       600 $CellContext`K0 $CellContext`nu^2 - 
       3600 $CellContext`K1 $CellContext`nu^2 - 
       480 $CellContext`K0 $CellContext`u + 
       874 $CellContext`K1 $CellContext`u + 
       2400 $CellContext`K0 $CellContext`nu $CellContext`u - 
       4370 $CellContext`K1 $CellContext`nu $CellContext`u - 
       2400 $CellContext`K0 $CellContext`nu^2 $CellContext`u + 
       4370 $CellContext`K1 $CellContext`nu^2 $CellContext`u + 
       467 $CellContext`K0 $CellContext`u^2 - 
       658 $CellContext`K1 $CellContext`u^2 - 
       2335 $CellContext`K0 $CellContext`nu $CellContext`u^2 + 
       3290 $CellContext`K1 $CellContext`nu $CellContext`u^2 + 
       2335 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 - 
       3290 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 - 
       274 $CellContext`K0 $CellContext`u^3 + 
       342 $CellContext`K1 $CellContext`u^3 + 
       1370 $CellContext`K0 $CellContext`nu $CellContext`u^3 - 
       1710 $CellContext`K1 $CellContext`nu $CellContext`u^3 - 
       1370 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 + 
       1710 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 + 
       112 $CellContext`K0 $CellContext`u^4 - 
       128 $CellContext`K1 $CellContext`u^4 - 
       560 $CellContext`K0 $CellContext`nu $CellContext`u^4 + 
       640 $CellContext`K1 $CellContext`nu $CellContext`u^4 + 
       560 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 - 
       640 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 - 
       32 $CellContext`K0 $CellContext`u^5 + 
       32 $CellContext`K1 $CellContext`u^5 + 
       160 $CellContext`K0 $CellContext`nu $CellContext`u^5 - 
       160 $CellContext`K1 $CellContext`nu $CellContext`u^5 - 
       160 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 + 
       160 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 + 
       1920 $CellContext`K0 $CellContext`z^2 - 
       960 $CellContext`K1 $CellContext`z^2 - 
       6240 $CellContext`K0 $CellContext`nu $CellContext`z^2 + 
       4800 $CellContext`K1 $CellContext`nu $CellContext`z^2 + 
       960 $CellContext`K0 $CellContext`nu^2 $CellContext`z^2 - 
       3840 $CellContext`K1 $CellContext`nu^2 $CellContext`z^2 - 
       2400 $CellContext`K0 $CellContext`u $CellContext`z^2 + 
       4588 $CellContext`K1 $CellContext`u $CellContext`z^2 + 
       8640 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^2 - 
       16660 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^2 - 
       2640 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^2 + 
       5300 $CellContext`K1 $CellContext`nu^2 $CellContext`u $CellContext`z^2 + 
       2774 $CellContext`K0 $CellContext`u^2 $CellContext`z^2 - 
       3784 $CellContext`K1 $CellContext`u^2 $CellContext`z^2 - 
       9890 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^2 + 
       13720 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^2 + 
       2650 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^2 - 
       4200 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^2 - 1672 $CellContext`K0 $CellContext`u^3 $CellContext`z^2 + 
       1904 $CellContext`K1 $CellContext`u^3 $CellContext`z^2 + 
       6040 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^2 - 
       7120 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^2 - 
       1720 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^2 + 
       2640 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^2 + 464 $CellContext`K0 $CellContext`u^4 $CellContext`z^2 - 
       464 $CellContext`K1 $CellContext`u^4 $CellContext`z^2 - 
       2160 $CellContext`K0 $CellContext`nu $CellContext`u^4 $CellContext`z^2 + 
       2160 $CellContext`K1 $CellContext`nu $CellContext`u^4 $CellContext`z^2 + 
       1840 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^2 - 
       1840 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^2 + 3480 $CellContext`K0 $CellContext`z^4 + 
       15600 $CellContext`K1 $CellContext`z^4 - 
       10680 $CellContext`K0 $CellContext`nu $CellContext`z^4 + 
       1200 $CellContext`K1 $CellContext`nu $CellContext`z^4 + 
       120 $CellContext`K0 $CellContext`nu^2 $CellContext`z^4 - 
       240 $CellContext`K1 $CellContext`nu^2 $CellContext`z^4 + 
       4320 $CellContext`K0 $CellContext`u $CellContext`z^4 + 
       1014 $CellContext`K1 $CellContext`u $CellContext`z^4 + 
       14400 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^4 - 
       16430 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^4 + 
       480 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^4 - 
       50 $CellContext`K1 $CellContext`nu^2 $CellContext`u $CellContext`z^4 + 
       5517 $CellContext`K0 $CellContext`u^2 $CellContext`z^4 - 
       6746 $CellContext`K1 $CellContext`u^2 $CellContext`z^4 - 
       14065 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^4 + 
       18530 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^4 - 
       2095 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^4 + 
       510 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^4 - 2458 $CellContext`K0 $CellContext`u^3 $CellContext`z^4 + 
       2458 $CellContext`K1 $CellContext`u^3 $CellContext`z^4 + 
       8930 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^4 - 
       8930 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^4 - 
       3170 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^4 + 
       3170 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^4 + 3360 $CellContext`K0 $CellContext`z^6 - 
       10080 $CellContext`K0 $CellContext`nu $CellContext`z^6 - 
       480 $CellContext`K0 $CellContext`nu^2 $CellContext`z^6 + 
       26280 $CellContext`K1 $CellContext`u $CellContext`z^6 - 
       9240 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^6 - 
       1000 $CellContext`K1 $CellContext`nu^2 $CellContext`u $CellContext`z^6 + 
       8340 $CellContext`K0 $CellContext`u^2 $CellContext`z^6 - 
       18780 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^6 - 
       980 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^6 + 3480 $CellContext`K0 $CellContext`z^8 - 
       15600 $CellContext`K1 $CellContext`z^8 - 
       10680 $CellContext`K0 $CellContext`nu $CellContext`z^8 - 
       1200 $CellContext`K1 $CellContext`nu $CellContext`z^8 + 
       120 $CellContext`K0 $CellContext`nu^2 $CellContext`z^8 + 
       240 $CellContext`K1 $CellContext`nu^2 $CellContext`z^8 - 
       4320 $CellContext`K0 $CellContext`u $CellContext`z^8 + 
       1014 $CellContext`K1 $CellContext`u $CellContext`z^8 - 
       14400 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^8 - 
       16430 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^8 - 
       480 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^8 - 
       50 $CellContext`K1 $CellContext`nu^2 $CellContext`u $CellContext`z^8 + 
       5517 $CellContext`K0 $CellContext`u^2 $CellContext`z^8 + 
       6746 $CellContext`K1 $CellContext`u^2 $CellContext`z^8 - 
       14065 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^8 - 
       18530 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^8 - 
       2095 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^8 - 
       510 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^8 + 2458 $CellContext`K0 $CellContext`u^3 $CellContext`z^8 + 
       2458 $CellContext`K1 $CellContext`u^3 $CellContext`z^8 - 
       8930 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^8 - 
       8930 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^8 + 
       3170 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^8 + 
       3170 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^8 + 1920 $CellContext`K0 $CellContext`z^10 + 
       960 $CellContext`K1 $CellContext`z^10 - 
       6240 $CellContext`K0 $CellContext`nu $CellContext`z^10 - 
       4800 $CellContext`K1 $CellContext`nu $CellContext`z^10 + 
       960 $CellContext`K0 $CellContext`nu^2 $CellContext`z^10 + 
       3840 $CellContext`K1 $CellContext`nu^2 $CellContext`z^10 + 
       2400 $CellContext`K0 $CellContext`u $CellContext`z^10 + 
       4588 $CellContext`K1 $CellContext`u $CellContext`z^10 - 
       8640 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^10 - 
       16660 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^10 + 
       2640 $CellContext`K0 $CellContext`nu^2 $CellContext`u \
$CellContext`z^10 + 
       5300 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^10 + 2774 $CellContext`K0 $CellContext`u^2 $CellContext`z^10 + 
       3784 $CellContext`K1 $CellContext`u^2 $CellContext`z^10 - 
       9890 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^10 - 
       13720 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^10 + 
       2650 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^10 + 
       4200 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^10 + 1672 $CellContext`K0 $CellContext`u^3 $CellContext`z^10 + 
       1904 $CellContext`K1 $CellContext`u^3 $CellContext`z^10 - 
       6040 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^10 - 
       7120 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^10 + 
       1720 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^10 + 
       2640 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^10 + 464 $CellContext`K0 $CellContext`u^4 $CellContext`z^10 + 
       464 $CellContext`K1 $CellContext`u^4 $CellContext`z^10 - 
       2160 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^10 - 
       2160 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^10 + 
       1840 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^10 + 
       1840 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^10 + 120 $CellContext`K0 $CellContext`z^12 + 
       720 $CellContext`K1 $CellContext`z^12 - 
       600 $CellContext`K0 $CellContext`nu $CellContext`z^12 - 
       3600 $CellContext`K1 $CellContext`nu $CellContext`z^12 + 
       600 $CellContext`K0 $CellContext`nu^2 $CellContext`z^12 + 
       3600 $CellContext`K1 $CellContext`nu^2 $CellContext`z^12 + 
       480 $CellContext`K0 $CellContext`u $CellContext`z^12 + 
       874 $CellContext`K1 $CellContext`u $CellContext`z^12 - 
       2400 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^12 - 
       4370 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^12 + 
       2400 $CellContext`K0 $CellContext`nu^2 $CellContext`u \
$CellContext`z^12 + 
       4370 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^12 + 467 $CellContext`K0 $CellContext`u^2 $CellContext`z^12 + 
       658 $CellContext`K1 $CellContext`u^2 $CellContext`z^12 - 
       2335 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^12 - 
       3290 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^12 + 
       2335 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^12 + 
       3290 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^12 + 274 $CellContext`K0 $CellContext`u^3 $CellContext`z^12 + 
       342 $CellContext`K1 $CellContext`u^3 $CellContext`z^12 - 
       1370 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^12 - 
       1710 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^12 + 
       1370 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^12 + 
       1710 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^12 + 112 $CellContext`K0 $CellContext`u^4 $CellContext`z^12 + 
       128 $CellContext`K1 $CellContext`u^4 $CellContext`z^12 - 
       560 $CellContext`K0 $CellContext`nu $CellContext`u^4 $CellContext`z^12 - 
       640 $CellContext`K1 $CellContext`nu $CellContext`u^4 $CellContext`z^12 + 
       560 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^12 + 
       640 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^12 + 32 $CellContext`K0 $CellContext`u^5 $CellContext`z^12 + 
       32 $CellContext`K1 $CellContext`u^5 $CellContext`z^12 - 
       160 $CellContext`K0 $CellContext`nu $CellContext`u^5 $CellContext`z^12 - 
       160 $CellContext`K1 $CellContext`nu $CellContext`u^5 $CellContext`z^12 + 
       160 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^12 + 
       160 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^12), Complex[0, 
        Rational[
        1, 96]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-4) (
       6 $CellContext`K0 $CellContext`nu - 12 $CellContext`K1 $CellContext`nu + 
       Complex[0, -6] $CellContext`K0 Pi + Complex[0, 24] $CellContext`K1 Pi + 
       Complex[0, 18] $CellContext`K0 $CellContext`nu Pi + 
       Complex[0, -72] $CellContext`K1 $CellContext`nu Pi - 
       12 $CellContext`K0 $CellContext`nu $CellContext`u + 
       12 $CellContext`K1 $CellContext`nu $CellContext`u + 
       Complex[0, 18] $CellContext`K0 Pi $CellContext`u + 
       Complex[0, -29] $CellContext`K1 Pi $CellContext`u + 
       Complex[0, -54] $CellContext`K0 $CellContext`nu Pi $CellContext`u + 
       Complex[0, 87] $CellContext`K1 $CellContext`nu Pi $CellContext`u + 
       Complex[0, -16] $CellContext`K0 Pi $CellContext`u^2 + 
       Complex[0, 20] $CellContext`K1 Pi $CellContext`u^2 + 
       Complex[0, 48] $CellContext`K0 $CellContext`nu Pi $CellContext`u^2 + 
       Complex[0, -60] $CellContext`K1 $CellContext`nu Pi $CellContext`u^2 + 
       Complex[0, 8] $CellContext`K0 Pi $CellContext`u^3 + 
       Complex[0, -8] $CellContext`K1 Pi $CellContext`u^3 + 
       Complex[0, -24] $CellContext`K0 $CellContext`nu Pi $CellContext`u^3 + 
       Complex[0, 24] $CellContext`K1 $CellContext`nu Pi $CellContext`u^3 - 
       24 $CellContext`K0 $CellContext`nu $CellContext`z^2 + 
       72 $CellContext`K1 $CellContext`nu $CellContext`z^2 + 
       Complex[0, -48] $CellContext`K0 Pi $CellContext`z^2 + 
       Complex[0, -72] $CellContext`K1 Pi $CellContext`z^2 + 
       Complex[0, 36] $CellContext`K0 $CellContext`nu Pi $CellContext`z^2 + 
       Complex[0, -72] $CellContext`K1 $CellContext`nu Pi $CellContext`z^2 + 
       72 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^2 - 
       72 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^2 + 
       Complex[0, 12] $CellContext`K0 Pi $CellContext`u $CellContext`z^2 + 
       Complex[0, -32] $CellContext`K1 Pi $CellContext`u $CellContext`z^2 + 
       Complex[0, -84] $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u $CellContext`z^2 + 
       Complex[0, 132] $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u $CellContext`z^2 + 
       Complex[0, -40] $CellContext`K0 Pi $CellContext`u^2 $CellContext`z^2 + 
       Complex[0, 40] $CellContext`K1 Pi $CellContext`u^2 $CellContext`z^2 + 
       Complex[0, 96] $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^2 + 
       Complex[0, -96] $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^2 - 
       60 $CellContext`K0 $CellContext`nu $CellContext`z^4 + 
       Complex[0, -84] $CellContext`K0 Pi $CellContext`z^4 + 
       Complex[0, 36] $CellContext`K0 $CellContext`nu Pi $CellContext`z^4 + 
       24 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^4 + 
       Complex[0, -198] $CellContext`K1 Pi $CellContext`u $CellContext`z^4 + 
       Complex[0, 42] $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u $CellContext`z^4 - 
       24 $CellContext`K0 $CellContext`nu $CellContext`z^6 - 
       72 $CellContext`K1 $CellContext`nu $CellContext`z^6 + 
       Complex[0, -48] $CellContext`K0 Pi $CellContext`z^6 + 
       Complex[0, 72] $CellContext`K1 Pi $CellContext`z^6 + 
       Complex[0, 36] $CellContext`K0 $CellContext`nu Pi $CellContext`z^6 + 
       Complex[0, 72] $CellContext`K1 $CellContext`nu Pi $CellContext`z^6 - 
       72 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^6 - 
       72 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^6 + 
       Complex[0, -12] $CellContext`K0 Pi $CellContext`u $CellContext`z^6 + 
       Complex[0, -32] $CellContext`K1 Pi $CellContext`u $CellContext`z^6 + 
       Complex[0, 84] $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u $CellContext`z^6 + 
       Complex[0, 132] $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u $CellContext`z^6 + 
       Complex[0, -40] $CellContext`K0 Pi $CellContext`u^2 $CellContext`z^6 + 
       Complex[0, -40] $CellContext`K1 Pi $CellContext`u^2 $CellContext`z^6 + 
       Complex[0, 96] $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^6 + 
       Complex[0, 96] $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^6 + 
       6 $CellContext`K0 $CellContext`nu $CellContext`z^8 + 
       12 $CellContext`K1 $CellContext`nu $CellContext`z^8 + 
       Complex[0, -6] $CellContext`K0 Pi $CellContext`z^8 + 
       Complex[0, -24] $CellContext`K1 Pi $CellContext`z^8 + 
       Complex[0, 18] $CellContext`K0 $CellContext`nu Pi $CellContext`z^8 + 
       Complex[0, 72] $CellContext`K1 $CellContext`nu Pi $CellContext`z^8 + 
       12 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^8 + 
       12 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^8 + 
       Complex[0, -18] $CellContext`K0 Pi $CellContext`u $CellContext`z^8 + 
       Complex[0, -29] $CellContext`K1 Pi $CellContext`u $CellContext`z^8 + 
       Complex[0, 54] $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u $CellContext`z^8 + 
       Complex[0, 87] $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u $CellContext`z^8 + 
       Complex[0, -16] $CellContext`K0 Pi $CellContext`u^2 $CellContext`z^8 + 
       Complex[0, -20] $CellContext`K1 Pi $CellContext`u^2 $CellContext`z^8 + 
       Complex[0, 48] $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^8 + 
       Complex[0, 60] $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^8 + 
       Complex[0, -8] $CellContext`K0 Pi $CellContext`u^3 $CellContext`z^8 + 
       Complex[0, -8] $CellContext`K1 Pi $CellContext`u^3 $CellContext`z^8 + 
       Complex[0, 24] $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u^3 $CellContext`z^8 + 
       Complex[0, 24] $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u^3 $CellContext`z^8 + 
       12 $CellContext`K0 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 48 $CellContext`K1 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 36 $CellContext`K0 $CellContext`nu 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 144 $CellContext`K1 $CellContext`nu 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 36 $CellContext`K0 $CellContext`u 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 58 $CellContext`K1 $CellContext`u 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       108 $CellContext`K0 $CellContext`nu $CellContext`u 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       174 $CellContext`K1 $CellContext`nu $CellContext`u 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 32 $CellContext`K0 $CellContext`u^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 40 $CellContext`K1 $CellContext`u^2 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 96 $CellContext`K0 $CellContext`nu $CellContext`u^2 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 120 $CellContext`K1 $CellContext`nu $CellContext`u^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 16 $CellContext`K0 $CellContext`u^3 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 16 $CellContext`K1 $CellContext`u^3 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       48 $CellContext`K0 $CellContext`nu $CellContext`u^3 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       48 $CellContext`K1 $CellContext`nu $CellContext`u^3 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 96 $CellContext`K0 $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       144 $CellContext`K1 $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       72 $CellContext`K0 $CellContext`nu $CellContext`z^2 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 144 $CellContext`K1 $CellContext`nu $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       24 $CellContext`K0 $CellContext`u $CellContext`z^2 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 64 $CellContext`K1 $CellContext`u $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       168 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       264 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^2 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 80 $CellContext`K0 $CellContext`u^2 $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       80 $CellContext`K1 $CellContext`u^2 $CellContext`z^2 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 192 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^2 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 192 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       168 $CellContext`K0 $CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       72 $CellContext`K0 $CellContext`nu $CellContext`z^4 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 396 $CellContext`K1 $CellContext`u $CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       84 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^4 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 96 $CellContext`K0 $CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 144 $CellContext`K1 $CellContext`z^6 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 72 $CellContext`K0 $CellContext`nu $CellContext`z^6 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 144 $CellContext`K1 $CellContext`nu $CellContext`z^6 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 24 $CellContext`K0 $CellContext`u $CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       64 $CellContext`K1 $CellContext`u $CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       168 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^6 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 264 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^6 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 80 $CellContext`K0 $CellContext`u^2 $CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       80 $CellContext`K1 $CellContext`u^2 $CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       192 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^6 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 192 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^6 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 12 $CellContext`K0 $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       48 $CellContext`K1 $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       36 $CellContext`K0 $CellContext`nu $CellContext`z^8 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 144 $CellContext`K1 $CellContext`nu $CellContext`z^8 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 36 $CellContext`K0 $CellContext`u $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       58 $CellContext`K1 $CellContext`u $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       108 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^8 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 174 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^8 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 32 $CellContext`K0 $CellContext`u^2 $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       40 $CellContext`K1 $CellContext`u^2 $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       96 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^8 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 120 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^8 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 16 $CellContext`K0 $CellContext`u^3 $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       16 $CellContext`K1 $CellContext`u^3 $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] - 
       48 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^8 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 48 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^8 
       Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]]), Rational[-1, 
        2580480] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu 
      Pi $CellContext`u $CellContext`z^(-8) ((-5040) $CellContext`K0 + 
       40320 $CellContext`K1 + 35280 $CellContext`K0 $CellContext`nu - 
       282240 $CellContext`K1 $CellContext`nu - 
       70560 $CellContext`K0 $CellContext`nu^2 + 
       564480 $CellContext`K1 $CellContext`nu^2 + 
       35280 $CellContext`K0 $CellContext`nu^3 - 
       282240 $CellContext`K1 $CellContext`nu^3 + 
       25200 $CellContext`K0 $CellContext`u - 
       48348 $CellContext`K1 $CellContext`u - 
       176400 $CellContext`K0 $CellContext`nu $CellContext`u + 
       338436 $CellContext`K1 $CellContext`nu $CellContext`u + 
       352800 $CellContext`K0 $CellContext`nu^2 $CellContext`u - 
       676872 $CellContext`K1 $CellContext`nu^2 $CellContext`u - 
       176400 $CellContext`K0 $CellContext`nu^3 $CellContext`u + 
       338436 $CellContext`K1 $CellContext`nu^3 $CellContext`u - 
       25434 $CellContext`K0 $CellContext`u^2 + 
       37188 $CellContext`K1 $CellContext`u^2 + 
       178038 $CellContext`K0 $CellContext`nu $CellContext`u^2 - 
       260316 $CellContext`K1 $CellContext`nu $CellContext`u^2 - 
       356076 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 + 
       520632 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 + 
       178038 $CellContext`K0 $CellContext`nu^3 $CellContext`u^2 - 
       260316 $CellContext`K1 $CellContext`nu^3 $CellContext`u^2 + 
       15654 $CellContext`K0 $CellContext`u^3 - 
       20331 $CellContext`K1 $CellContext`u^3 - 
       109578 $CellContext`K0 $CellContext`nu $CellContext`u^3 + 
       142317 $CellContext`K1 $CellContext`nu $CellContext`u^3 + 
       219156 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 - 
       284634 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 - 
       109578 $CellContext`K0 $CellContext`nu^3 $CellContext`u^3 + 
       142317 $CellContext`K1 $CellContext`nu^3 $CellContext`u^3 - 
       6960 $CellContext`K0 $CellContext`u^4 + 
       8440 $CellContext`K1 $CellContext`u^4 + 
       48720 $CellContext`K0 $CellContext`nu $CellContext`u^4 - 
       59080 $CellContext`K1 $CellContext`nu $CellContext`u^4 - 
       97440 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 + 
       118160 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 + 
       48720 $CellContext`K0 $CellContext`nu^3 $CellContext`u^4 - 
       59080 $CellContext`K1 $CellContext`nu^3 $CellContext`u^4 + 
       2384 $CellContext`K0 $CellContext`u^5 - 
       2752 $CellContext`K1 $CellContext`u^5 - 
       16688 $CellContext`K0 $CellContext`nu $CellContext`u^5 + 
       19264 $CellContext`K1 $CellContext`nu $CellContext`u^5 + 
       33376 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 - 
       38528 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 - 
       16688 $CellContext`K0 $CellContext`nu^3 $CellContext`u^5 + 
       19264 $CellContext`K1 $CellContext`nu^3 $CellContext`u^5 - 
       640 $CellContext`K0 $CellContext`u^6 + 
       704 $CellContext`K1 $CellContext`u^6 + 
       4480 $CellContext`K0 $CellContext`nu $CellContext`u^6 - 
       4928 $CellContext`K1 $CellContext`nu $CellContext`u^6 - 
       8960 $CellContext`K0 $CellContext`nu^2 $CellContext`u^6 + 
       9856 $CellContext`K1 $CellContext`nu^2 $CellContext`u^6 + 
       4480 $CellContext`K0 $CellContext`nu^3 $CellContext`u^6 - 
       4928 $CellContext`K1 $CellContext`nu^3 $CellContext`u^6 + 
       128 $CellContext`K0 $CellContext`u^7 - 
       128 $CellContext`K1 $CellContext`u^7 - 
       896 $CellContext`K0 $CellContext`nu $CellContext`u^7 + 
       896 $CellContext`K1 $CellContext`nu $CellContext`u^7 + 
       1792 $CellContext`K0 $CellContext`nu^2 $CellContext`u^7 - 
       1792 $CellContext`K1 $CellContext`nu^2 $CellContext`u^7 - 
       896 $CellContext`K0 $CellContext`nu^3 $CellContext`u^7 + 
       896 $CellContext`K1 $CellContext`nu^3 $CellContext`u^7 - 
       90720 $CellContext`K0 $CellContext`z^2 + 
       120960 $CellContext`K1 $CellContext`z^2 + 
       473760 $CellContext`K0 $CellContext`nu $CellContext`z^2 - 
       725760 $CellContext`K1 $CellContext`nu $CellContext`z^2 - 
       524160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^2 + 
       1028160 $CellContext`K1 $CellContext`nu^2 $CellContext`z^2 + 
       10080 $CellContext`K0 $CellContext`nu^3 $CellContext`z^2 - 
       60480 $CellContext`K1 $CellContext`nu^3 $CellContext`z^2 + 
       151200 $CellContext`K0 $CellContext`u $CellContext`z^2 - 
       321384 $CellContext`K1 $CellContext`u $CellContext`z^2 - 
       836640 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^2 + 
       1777272 $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^2 + 
       1028160 $CellContext`K0 $CellContext`nu^2 $CellContext`u \
$CellContext`z^2 - 
       2174592 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^2 - 
       10080 $CellContext`K0 $CellContext`nu^3 $CellContext`u \
$CellContext`z^2 - 
       504 $CellContext`K1 $CellContext`nu^3 $CellContext`u $CellContext`z^2 - 
       183372 $CellContext`K0 $CellContext`u^2 $CellContext`z^2 + 
       273672 $CellContext`K1 $CellContext`u^2 $CellContext`z^2 + 
       1007076 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^2 - 
       1507128 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^2 - 
       1208256 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^2 + 
       1818936 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^2 - 
       27972 $CellContext`K0 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^2 + 
       35952 $CellContext`K1 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^2 + 121716 $CellContext`K0 $CellContext`u^3 $CellContext`z^2 - 
       157668 $CellContext`K1 $CellContext`u^3 $CellContext`z^2 - 
       668724 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^2 + 
       869904 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^2 + 
       799008 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^2 - 
       1051260 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^2 + 
       30156 $CellContext`K0 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^2 - 
       26880 $CellContext`K1 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^2 - 55440 $CellContext`K0 $CellContext`u^4 $CellContext`z^2 + 
       65968 $CellContext`K1 $CellContext`u^4 $CellContext`z^2 + 
       306600 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^2 - 
       367416 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^2 - 
       371448 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^2 + 
       454440 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^2 - 
       11256 $CellContext`K0 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^2 + 
       1960 $CellContext`K1 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^2 + 18368 $CellContext`K0 $CellContext`u^5 $CellContext`z^2 - 
       20160 $CellContext`K1 $CellContext`u^5 $CellContext`z^2 - 
       103488 $CellContext`K0 $CellContext`nu $CellContext`u^5 \
$CellContext`z^2 + 
       115584 $CellContext`K1 $CellContext`nu $CellContext`u^5 \
$CellContext`z^2 + 
       131712 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^2 - 
       154560 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^2 - 
       3136 $CellContext`K0 $CellContext`nu^3 $CellContext`u^5 \
$CellContext`z^2 + 
       13440 $CellContext`K1 $CellContext`nu^3 $CellContext`u^5 \
$CellContext`z^2 - 3584 $CellContext`K0 $CellContext`u^6 $CellContext`z^2 + 
       3584 $CellContext`K1 $CellContext`u^6 $CellContext`z^2 + 
       24192 $CellContext`K0 $CellContext`nu $CellContext`u^6 \
$CellContext`z^2 - 
       24192 $CellContext`K1 $CellContext`nu $CellContext`u^6 \
$CellContext`z^2 - 
       45696 $CellContext`K0 $CellContext`nu^2 $CellContext`u^6 \
$CellContext`z^2 + 
       45696 $CellContext`K1 $CellContext`nu^2 $CellContext`u^6 \
$CellContext`z^2 + 
       20608 $CellContext`K0 $CellContext`nu^3 $CellContext`u^6 \
$CellContext`z^2 - 
       20608 $CellContext`K1 $CellContext`nu^3 $CellContext`u^6 \
$CellContext`z^2 - 312480 $CellContext`K0 $CellContext`z^4 - 
       1209600 $CellContext`K1 $CellContext`z^4 + 
       1280160 $CellContext`K0 $CellContext`nu $CellContext`z^4 + 
       3386880 $CellContext`K1 $CellContext`nu $CellContext`z^4 - 
       685440 $CellContext`K0 $CellContext`nu^2 $CellContext`z^4 + 
       483840 $CellContext`K1 $CellContext`nu^2 $CellContext`z^4 - 
       70560 $CellContext`K0 $CellContext`nu^3 $CellContext`z^4 + 
       282240 $CellContext`K1 $CellContext`nu^3 $CellContext`z^4 - 
       292320 $CellContext`K0 $CellContext`u $CellContext`z^4 + 
       109680 $CellContext`K1 $CellContext`u $CellContext`z^4 + 
       413280 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^4 + 
       627984 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^4 + 
       766080 $CellContext`K0 $CellContext`nu^2 $CellContext`u \
$CellContext`z^4 - 
       1901088 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^4 + 
       241920 $CellContext`K0 $CellContext`nu^3 $CellContext`u \
$CellContext`z^4 - 
       551376 $CellContext`K1 $CellContext`nu^3 $CellContext`u \
$CellContext`z^4 - 23280 $CellContext`K0 $CellContext`u^2 $CellContext`z^4 + 
       161400 $CellContext`K1 $CellContext`u^2 $CellContext`z^4 + 
       634032 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^4 - 
       1389192 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^4 - 
       960624 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^4 + 
       1589616 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^4 - 
       333648 $CellContext`K0 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^4 + 
       597912 $CellContext`K1 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^4 + 130260 $CellContext`K0 $CellContext`u^3 $CellContext`z^4 - 
       223020 $CellContext`K1 $CellContext`u^3 $CellContext`z^4 - 
       799596 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^4 + 
       1245804 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^4 + 
       667128 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^4 - 
       1018080 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^4 + 
       293076 $CellContext`K0 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^4 - 
       462420 $CellContext`K1 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^4 - 158160 $CellContext`K0 $CellContext`u^4 $CellContext`z^4 + 
       176400 $CellContext`K1 $CellContext`u^4 $CellContext`z^4 + 
       726768 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^4 - 
       837200 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^4 - 
       444192 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^4 + 
       616000 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^4 - 
       412944 $CellContext`K0 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^4 + 
       363440 $CellContext`K1 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^4 + 36480 $CellContext`K0 $CellContext`u^5 $CellContext`z^4 - 
       36480 $CellContext`K1 $CellContext`u^5 $CellContext`z^4 - 
       220864 $CellContext`K0 $CellContext`nu $CellContext`u^5 \
$CellContext`z^4 + 
       220864 $CellContext`K1 $CellContext`nu $CellContext`u^5 \
$CellContext`z^4 + 
       343616 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^4 - 
       343616 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^4 - 
       99008 $CellContext`K0 $CellContext`nu^3 $CellContext`u^5 \
$CellContext`z^4 + 
       99008 $CellContext`K1 $CellContext`nu^3 $CellContext`u^5 \
$CellContext`z^4 + 917280 $CellContext`K0 $CellContext`z^6 - 
       40320 $CellContext`K1 $CellContext`z^6 + 
       1280160 $CellContext`K0 $CellContext`nu $CellContext`z^6 + 
       3830400 $CellContext`K1 $CellContext`nu $CellContext`z^6 - 
       80640 $CellContext`K0 $CellContext`nu^2 $CellContext`z^6 + 
       20160 $CellContext`K1 $CellContext`nu^2 $CellContext`z^6 - 
       30240 $CellContext`K0 $CellContext`nu^3 $CellContext`z^6 + 
       60480 $CellContext`K1 $CellContext`nu^3 $CellContext`z^6 - 
       937440 $CellContext`K0 $CellContext`u $CellContext`z^6 + 
       244200 $CellContext`K1 $CellContext`u $CellContext`z^6 + 
       493920 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^6 - 
       1640184 $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^6 - 
       342720 $CellContext`K0 $CellContext`nu^2 $CellContext`u \
$CellContext`z^6 - 
       224448 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^6 + 
       10080 $CellContext`K0 $CellContext`nu^3 $CellContext`u \
$CellContext`z^6 - 
       127176 $CellContext`K1 $CellContext`nu^3 $CellContext`u \
$CellContext`z^6 + 406860 $CellContext`K0 $CellContext`u^2 $CellContext`z^6 - 
       51480 $CellContext`K1 $CellContext`u^2 $CellContext`z^6 - 
       878052 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^6 - 
       725592 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^6 + 
       805056 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^6 - 
       235368 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^6 + 
       195972 $CellContext`K0 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^6 + 
       167664 $CellContext`K1 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^6 + 644580 $CellContext`K0 $CellContext`u^3 $CellContext`z^6 - 
       723420 $CellContext`K1 $CellContext`u^3 $CellContext`z^6 - 
       2041956 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^6 + 
       2439024 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^6 - 
       535584 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^6 + 
       125244 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^6 + 
       783132 $CellContext`K0 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^6 - 
       776832 $CellContext`K1 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^6 - 157680 $CellContext`K0 $CellContext`u^4 $CellContext`z^6 + 
       157680 $CellContext`K1 $CellContext`u^4 $CellContext`z^6 + 
       794136 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^6 - 
       794136 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^6 - 
       820680 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^6 + 
       820680 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^6 + 
       12600 $CellContext`K0 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^6 - 
       12600 $CellContext`K1 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^6 + 2288160 $CellContext`K0 $CellContext`z^8 + 
       876960 $CellContext`K0 $CellContext`nu $CellContext`z^8 + 
       302400 $CellContext`K0 $CellContext`nu^2 $CellContext`z^8 + 
       30240 $CellContext`K0 $CellContext`nu^3 $CellContext`z^8 + 
       2222808 $CellContext`K1 $CellContext`u $CellContext`z^8 + 
       1002456 $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^8 + 
       357840 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^8 + 
       89880 $CellContext`K1 $CellContext`nu^3 $CellContext`u \
$CellContext`z^8 - 2116716 $CellContext`K0 $CellContext`u^2 $CellContext`z^8 + 
       3875508 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^8 + 
       2230200 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^8 + 
       163380 $CellContext`K0 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^8 - 411474 $CellContext`K1 $CellContext`u^3 $CellContext`z^8 + 
       1438542 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^8 - 
       85260 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^8 - 
       252210 $CellContext`K1 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^8 + 917280 $CellContext`K0 $CellContext`z^10 + 
       40320 $CellContext`K1 $CellContext`z^10 + 
       1280160 $CellContext`K0 $CellContext`nu $CellContext`z^10 - 
       3830400 $CellContext`K1 $CellContext`nu $CellContext`z^10 - 
       80640 $CellContext`K0 $CellContext`nu^2 $CellContext`z^10 - 
       20160 $CellContext`K1 $CellContext`nu^2 $CellContext`z^10 - 
       30240 $CellContext`K0 $CellContext`nu^3 $CellContext`z^10 - 
       60480 $CellContext`K1 $CellContext`nu^3 $CellContext`z^10 + 
       937440 $CellContext`K0 $CellContext`u $CellContext`z^10 + 
       244200 $CellContext`K1 $CellContext`u $CellContext`z^10 - 
       493920 $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^10 - 
       1640184 $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^10 + 
       342720 $CellContext`K0 $CellContext`nu^2 $CellContext`u \
$CellContext`z^10 - 
       224448 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^10 - 
       10080 $CellContext`K0 $CellContext`nu^3 $CellContext`u \
$CellContext`z^10 - 
       127176 $CellContext`K1 $CellContext`nu^3 $CellContext`u \
$CellContext`z^10 + 406860 $CellContext`K0 $CellContext`u^2 $CellContext`z^10 + 
       51480 $CellContext`K1 $CellContext`u^2 $CellContext`z^10 - 
       878052 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^10 + 
       725592 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^10 + 
       805056 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^10 + 
       235368 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^10 + 
       195972 $CellContext`K0 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^10 - 
       167664 $CellContext`K1 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^10 - 644580 $CellContext`K0 $CellContext`u^3 $CellContext`z^10 - 
       723420 $CellContext`K1 $CellContext`u^3 $CellContext`z^10 + 
       2041956 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^10 + 
       2439024 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^10 + 
       535584 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^10 + 
       125244 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^10 - 
       783132 $CellContext`K0 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^10 - 
       776832 $CellContext`K1 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^10 - 157680 $CellContext`K0 $CellContext`u^4 $CellContext`z^10 - 
       157680 $CellContext`K1 $CellContext`u^4 $CellContext`z^10 + 
       794136 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^10 + 
       794136 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^10 - 
       820680 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^10 - 
       820680 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^10 + 
       12600 $CellContext`K0 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^10 + 
       12600 $CellContext`K1 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^10 - 312480 $CellContext`K0 $CellContext`z^12 + 
       1209600 $CellContext`K1 $CellContext`z^12 + 
       1280160 $CellContext`K0 $CellContext`nu $CellContext`z^12 - 
       3386880 $CellContext`K1 $CellContext`nu $CellContext`z^12 - 
       685440 $CellContext`K0 $CellContext`nu^2 $CellContext`z^12 - 
       483840 $CellContext`K1 $CellContext`nu^2 $CellContext`z^12 - 
       70560 $CellContext`K0 $CellContext`nu^3 $CellContext`z^12 - 
       282240 $CellContext`K1 $CellContext`nu^3 $CellContext`z^12 + 
       292320 $CellContext`K0 $CellContext`u $CellContext`z^12 + 
       109680 $CellContext`K1 $CellContext`u $CellContext`z^12 - 
       413280 $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^12 + 
       627984 $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^12 - 
       766080 $CellContext`K0 $CellContext`nu^2 $CellContext`u \
$CellContext`z^12 - 
       1901088 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^12 - 
       241920 $CellContext`K0 $CellContext`nu^3 $CellContext`u \
$CellContext`z^12 - 
       551376 $CellContext`K1 $CellContext`nu^3 $CellContext`u \
$CellContext`z^12 - 23280 $CellContext`K0 $CellContext`u^2 $CellContext`z^12 - 
       161400 $CellContext`K1 $CellContext`u^2 $CellContext`z^12 + 
       634032 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^12 + 
       1389192 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^12 - 
       960624 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^12 - 
       1589616 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^12 - 
       333648 $CellContext`K0 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^12 - 
       597912 $CellContext`K1 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^12 - 130260 $CellContext`K0 $CellContext`u^3 $CellContext`z^12 - 
       223020 $CellContext`K1 $CellContext`u^3 $CellContext`z^12 + 
       799596 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^12 + 
       1245804 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^12 - 
       667128 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^12 - 
       1018080 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^12 - 
       293076 $CellContext`K0 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^12 - 
       462420 $CellContext`K1 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^12 - 158160 $CellContext`K0 $CellContext`u^4 $CellContext`z^12 - 
       176400 $CellContext`K1 $CellContext`u^4 $CellContext`z^12 + 
       726768 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^12 + 
       837200 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^12 - 
       444192 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^12 - 
       616000 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^12 - 
       412944 $CellContext`K0 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^12 - 
       363440 $CellContext`K1 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^12 - 36480 $CellContext`K0 $CellContext`u^5 $CellContext`z^12 - 
       36480 $CellContext`K1 $CellContext`u^5 $CellContext`z^12 + 
       220864 $CellContext`K0 $CellContext`nu $CellContext`u^5 \
$CellContext`z^12 + 
       220864 $CellContext`K1 $CellContext`nu $CellContext`u^5 \
$CellContext`z^12 - 
       343616 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^12 - 
       343616 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^12 + 
       99008 $CellContext`K0 $CellContext`nu^3 $CellContext`u^5 \
$CellContext`z^12 + 
       99008 $CellContext`K1 $CellContext`nu^3 $CellContext`u^5 \
$CellContext`z^12 - 90720 $CellContext`K0 $CellContext`z^14 - 
       120960 $CellContext`K1 $CellContext`z^14 + 
       473760 $CellContext`K0 $CellContext`nu $CellContext`z^14 + 
       725760 $CellContext`K1 $CellContext`nu $CellContext`z^14 - 
       524160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^14 - 
       1028160 $CellContext`K1 $CellContext`nu^2 $CellContext`z^14 + 
       10080 $CellContext`K0 $CellContext`nu^3 $CellContext`z^14 + 
       60480 $CellContext`K1 $CellContext`nu^3 $CellContext`z^14 - 
       151200 $CellContext`K0 $CellContext`u $CellContext`z^14 - 
       321384 $CellContext`K1 $CellContext`u $CellContext`z^14 + 
       836640 $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^14 + 
       1777272 $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^14 - 
       1028160 $CellContext`K0 $CellContext`nu^2 $CellContext`u \
$CellContext`z^14 - 
       2174592 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^14 + 
       10080 $CellContext`K0 $CellContext`nu^3 $CellContext`u \
$CellContext`z^14 - 
       504 $CellContext`K1 $CellContext`nu^3 $CellContext`u $CellContext`z^14 - 
       183372 $CellContext`K0 $CellContext`u^2 $CellContext`z^14 - 
       273672 $CellContext`K1 $CellContext`u^2 $CellContext`z^14 + 
       1007076 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^14 + 
       1507128 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^14 - 
       1208256 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^14 - 
       1818936 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^14 - 
       27972 $CellContext`K0 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^14 - 
       35952 $CellContext`K1 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^14 - 121716 $CellContext`K0 $CellContext`u^3 $CellContext`z^14 - 
       157668 $CellContext`K1 $CellContext`u^3 $CellContext`z^14 + 
       668724 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^14 + 
       869904 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^14 - 
       799008 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^14 - 
       1051260 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^14 - 
       30156 $CellContext`K0 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^14 - 
       26880 $CellContext`K1 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^14 - 55440 $CellContext`K0 $CellContext`u^4 $CellContext`z^14 - 
       65968 $CellContext`K1 $CellContext`u^4 $CellContext`z^14 + 
       306600 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^14 + 
       367416 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^14 - 
       371448 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^14 - 
       454440 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^14 - 
       11256 $CellContext`K0 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^14 - 
       1960 $CellContext`K1 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^14 - 18368 $CellContext`K0 $CellContext`u^5 $CellContext`z^14 - 
       20160 $CellContext`K1 $CellContext`u^5 $CellContext`z^14 + 
       103488 $CellContext`K0 $CellContext`nu $CellContext`u^5 \
$CellContext`z^14 + 
       115584 $CellContext`K1 $CellContext`nu $CellContext`u^5 \
$CellContext`z^14 - 
       131712 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^14 - 
       154560 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^14 + 
       3136 $CellContext`K0 $CellContext`nu^3 $CellContext`u^5 \
$CellContext`z^14 + 
       13440 $CellContext`K1 $CellContext`nu^3 $CellContext`u^5 \
$CellContext`z^14 - 3584 $CellContext`K0 $CellContext`u^6 $CellContext`z^14 - 
       3584 $CellContext`K1 $CellContext`u^6 $CellContext`z^14 + 
       24192 $CellContext`K0 $CellContext`nu $CellContext`u^6 \
$CellContext`z^14 + 
       24192 $CellContext`K1 $CellContext`nu $CellContext`u^6 \
$CellContext`z^14 - 
       45696 $CellContext`K0 $CellContext`nu^2 $CellContext`u^6 \
$CellContext`z^14 - 
       45696 $CellContext`K1 $CellContext`nu^2 $CellContext`u^6 \
$CellContext`z^14 + 
       20608 $CellContext`K0 $CellContext`nu^3 $CellContext`u^6 \
$CellContext`z^14 + 
       20608 $CellContext`K1 $CellContext`nu^3 $CellContext`u^6 \
$CellContext`z^14 - 5040 $CellContext`K0 $CellContext`z^16 - 
       40320 $CellContext`K1 $CellContext`z^16 + 
       35280 $CellContext`K0 $CellContext`nu $CellContext`z^16 + 
       282240 $CellContext`K1 $CellContext`nu $CellContext`z^16 - 
       70560 $CellContext`K0 $CellContext`nu^2 $CellContext`z^16 - 
       564480 $CellContext`K1 $CellContext`nu^2 $CellContext`z^16 + 
       35280 $CellContext`K0 $CellContext`nu^3 $CellContext`z^16 + 
       282240 $CellContext`K1 $CellContext`nu^3 $CellContext`z^16 - 
       25200 $CellContext`K0 $CellContext`u $CellContext`z^16 - 
       48348 $CellContext`K1 $CellContext`u $CellContext`z^16 + 
       176400 $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^16 + 
       338436 $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^16 - 
       352800 $CellContext`K0 $CellContext`nu^2 $CellContext`u \
$CellContext`z^16 - 
       676872 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^16 + 
       176400 $CellContext`K0 $CellContext`nu^3 $CellContext`u \
$CellContext`z^16 + 
       338436 $CellContext`K1 $CellContext`nu^3 $CellContext`u \
$CellContext`z^16 - 25434 $CellContext`K0 $CellContext`u^2 $CellContext`z^16 - 
       37188 $CellContext`K1 $CellContext`u^2 $CellContext`z^16 + 
       178038 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^16 + 
       260316 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^16 - 
       356076 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^16 - 
       520632 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^16 + 
       178038 $CellContext`K0 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^16 + 
       260316 $CellContext`K1 $CellContext`nu^3 $CellContext`u^2 \
$CellContext`z^16 - 15654 $CellContext`K0 $CellContext`u^3 $CellContext`z^16 - 
       20331 $CellContext`K1 $CellContext`u^3 $CellContext`z^16 + 
       109578 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^16 + 
       142317 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^16 - 
       219156 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^16 - 
       284634 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^16 + 
       109578 $CellContext`K0 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^16 + 
       142317 $CellContext`K1 $CellContext`nu^3 $CellContext`u^3 \
$CellContext`z^16 - 6960 $CellContext`K0 $CellContext`u^4 $CellContext`z^16 - 
       8440 $CellContext`K1 $CellContext`u^4 $CellContext`z^16 + 
       48720 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^16 + 
       59080 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^16 - 
       97440 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^16 - 
       118160 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^16 + 
       48720 $CellContext`K0 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^16 + 
       59080 $CellContext`K1 $CellContext`nu^3 $CellContext`u^4 \
$CellContext`z^16 - 2384 $CellContext`K0 $CellContext`u^5 $CellContext`z^16 - 
       2752 $CellContext`K1 $CellContext`u^5 $CellContext`z^16 + 
       16688 $CellContext`K0 $CellContext`nu $CellContext`u^5 \
$CellContext`z^16 + 
       19264 $CellContext`K1 $CellContext`nu $CellContext`u^5 \
$CellContext`z^16 - 
       33376 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^16 - 
       38528 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^16 + 
       16688 $CellContext`K0 $CellContext`nu^3 $CellContext`u^5 \
$CellContext`z^16 + 
       19264 $CellContext`K1 $CellContext`nu^3 $CellContext`u^5 \
$CellContext`z^16 - 640 $CellContext`K0 $CellContext`u^6 $CellContext`z^16 - 
       704 $CellContext`K1 $CellContext`u^6 $CellContext`z^16 + 
       4480 $CellContext`K0 $CellContext`nu $CellContext`u^6 \
$CellContext`z^16 + 
       4928 $CellContext`K1 $CellContext`nu $CellContext`u^6 \
$CellContext`z^16 - 
       8960 $CellContext`K0 $CellContext`nu^2 $CellContext`u^6 \
$CellContext`z^16 - 
       9856 $CellContext`K1 $CellContext`nu^2 $CellContext`u^6 \
$CellContext`z^16 + 
       4480 $CellContext`K0 $CellContext`nu^3 $CellContext`u^6 \
$CellContext`z^16 + 
       4928 $CellContext`K1 $CellContext`nu^3 $CellContext`u^6 \
$CellContext`z^16 - 128 $CellContext`K0 $CellContext`u^7 $CellContext`z^16 - 
       128 $CellContext`K1 $CellContext`u^7 $CellContext`z^16 + 
       896 $CellContext`K0 $CellContext`nu $CellContext`u^7 $CellContext`z^16 + 
       896 $CellContext`K1 $CellContext`nu $CellContext`u^7 $CellContext`z^16 - 
       1792 $CellContext`K0 $CellContext`nu^2 $CellContext`u^7 \
$CellContext`z^16 - 
       1792 $CellContext`K1 $CellContext`nu^2 $CellContext`u^7 \
$CellContext`z^16 + 
       896 $CellContext`K0 $CellContext`nu^3 $CellContext`u^7 \
$CellContext`z^16 + 
       896 $CellContext`K1 $CellContext`nu^3 $CellContext`u^7 \
$CellContext`z^16)}, -3, 4, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.9163698409819717`*^9, 3.916369853465807*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"bc377c16-0a58-47a2-9d81-9a645568ce54"]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd", "Subsubsection",
 CellChangeTimes->{{3.915288923039171*^9, 
  3.915288949388835*^9}},ExpressionUUID->"ce906e3f-3e3b-40d3-9922-\
3a713f58e979"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"divOdd", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "K0"}], "+", 
         RowBox[{"6", " ", "K1"}], "+", 
         RowBox[{"5", " ", "K0", " ", "u"}], "-", 
         RowBox[{"7", " ", "K1", " ", "u"}], "-", 
         RowBox[{"4", " ", "K0", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"4", " ", "K1", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"2", " ", "K0", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"2", " ", "K1", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"7", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"7", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"2", " ", "K0", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"2", " ", "K1", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"7", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"7", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"2", " ", "K0", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"6", " ", "K1", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"5", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"7", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"4", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"4", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}]}], ")"}], " ", "\[CapitalDelta]"}], 
      RowBox[{"32", " ", "b", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["pinf", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1536", " ", "b", " ", 
        SuperscriptBox["z", "5"]}]], 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", "K0"}], "-", 
         RowBox[{"120", " ", "K1"}], "-", 
         RowBox[{"48", " ", "K0", " ", "nu"}], "+", 
         RowBox[{"240", " ", "K1", " ", "nu"}], "-", 
         RowBox[{"84", " ", "K0", " ", "u"}], "+", 
         RowBox[{"146", " ", "K1", " ", "u"}], "+", 
         RowBox[{"168", " ", "K0", " ", "nu", " ", "u"}], "-", 
         RowBox[{"292", " ", "K1", " ", "nu", " ", "u"}], "+", 
         RowBox[{"79", " ", "K0", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"107", " ", "K1", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"158", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"214", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"44", " ", "K0", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"52", " ", "K1", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"88", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"104", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"16", " ", "K0", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"16", " ", "K1", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"32", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"32", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"360", " ", "K0", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"72", " ", "K1", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"96", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"288", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"396", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"662", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"240", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"452", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"421", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"495", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"250", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"366", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"148", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"148", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"232", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"232", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"336", " ", "K0", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"48", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"48", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"960", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"516", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"72", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"160", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"534", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"534", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"188", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"188", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"336", " ", "K0", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"48", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"48", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"960", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"516", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"72", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"160", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"534", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"534", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"188", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"188", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"360", " ", "K0", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"72", " ", "K1", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"96", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"288", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"396", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"662", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"240", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"452", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"421", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"495", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"250", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"366", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"148", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"148", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"232", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"232", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"24", " ", "K0", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"120", " ", "K1", " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"48", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"240", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"84", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"146", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"168", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"292", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"79", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"107", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"158", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"214", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"44", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"52", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"88", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"104", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"16", " ", "K0", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"16", " ", "K1", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"32", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"32", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}]}], ")"}], " ", "\[CapitalDelta]"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"16", " ", "b", " ", 
        SuperscriptBox["z", "3"]}]], 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "K0"}], "+", 
         RowBox[{"6", " ", "K1"}], "+", 
         RowBox[{"5", " ", "K0", " ", "u"}], "-", 
         RowBox[{"7", " ", "K1", " ", "u"}], "-", 
         RowBox[{"4", " ", "K0", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"4", " ", "K1", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"2", " ", "K0", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"2", " ", "K1", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"7", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"7", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"2", " ", "K0", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"2", " ", "K1", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"7", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"7", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"2", " ", "K0", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"6", " ", "K1", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"5", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"7", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"4", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"4", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}]}], ")"}], " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Pi]", "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}]}], ")"}], " ", "pinf"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"184320", " ", "b", " ", 
        SuperscriptBox["z", "7"]}]], 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "720"}], " ", "K0"}], "+", 
         RowBox[{"5040", " ", "K1"}], "+", 
         RowBox[{"2880", " ", "K0", " ", "nu"}], "-", 
         RowBox[{"20160", " ", "K1", " ", "nu"}], "-", 
         RowBox[{"2160", " ", "K0", " ", 
          SuperscriptBox["nu", "2"]}], "+", 
         RowBox[{"15120", " ", "K1", " ", 
          SuperscriptBox["nu", "2"]}], "+", 
         RowBox[{"3240", " ", "K0", " ", "u"}], "-", 
         RowBox[{"6084", " ", "K1", " ", "u"}], "-", 
         RowBox[{"12960", " ", "K0", " ", "nu", " ", "u"}], "+", 
         RowBox[{"24336", " ", "K1", " ", "nu", " ", "u"}], "+", 
         RowBox[{"9720", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", "u"}], "-", 
         RowBox[{"18252", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", "u"}], "-", 
         RowBox[{"3222", " ", "K0", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"4644", " ", "K1", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"12888", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"18576", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"9666", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"13932", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"1947", " ", "K0", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"2493", " ", "K1", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"7788", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"9972", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"5841", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"7479", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"840", " ", "K0", " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"1000", " ", "K1", " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"3360", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"4000", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"2520", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"3000", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"272", " ", "K0", " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{"304", " ", "K1", " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{"1088", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{"1216", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{"816", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{"912", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{"64", " ", "K0", " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"64", " ", "K1", " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"256", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "6"]}], "-", 
         RowBox[{"256", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "6"]}], "-", 
         RowBox[{"192", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"192", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "6"]}], "-", 
         RowBox[{"12240", " ", "K0", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"10800", " ", "K1", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"27360", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"36000", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"2160", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"10800", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"17640", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"36132", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"45360", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"93192", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"6120", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"12204", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"21126", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"30600", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"53436", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"78300", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"5202", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"8700", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"13605", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"17001", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"34620", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"44076", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"3135", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"5307", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"5796", " ", "K0", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"6460", " ", "K1", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"15216", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"17680", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"1932", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"3540", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"1328", " ", "K0", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"1328", " ", "K1", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"4928", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"4928", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"3216", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"3216", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"32400", " ", "K0", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"136080", " ", "K1", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"46080", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"17280", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"2160", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"6480", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"35640", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"10668", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"54720", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"101256", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"8280", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"16308", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"2766", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"22992", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"62148", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"99084", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"13014", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"20412", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"32991", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"37965", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"52452", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"66732", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"22131", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"17241", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"9948", " ", "K0", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"9948", " ", "K1", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"28560", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"28560", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"9780", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"9780", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"20880", " ", "K0", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"46800", " ", "K1", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"21600", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"1440", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"2160", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"2160", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"17640", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"40716", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"22320", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"32400", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"4680", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"10260", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"77022", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"125316", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"12960", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"17160", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"17190", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"22380", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"28833", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"28833", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"49140", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"49140", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"1245", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"1245", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"20880", " ", "K0", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"46800", " ", "K1", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"21600", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"1440", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"2160", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"2160", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"17640", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"40716", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"22320", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"32400", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"4680", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"10260", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"77022", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"125316", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"12960", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"17160", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"17190", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"22380", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"28833", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"28833", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"49140", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"49140", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"1245", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"1245", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"32400", " ", "K0", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"136080", " ", "K1", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"46080", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"17280", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"2160", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"6480", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"35640", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"10668", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"54720", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"101256", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"8280", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"16308", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"2766", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"22992", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"62148", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"99084", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"13014", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"20412", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"32991", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"37965", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"52452", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"66732", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"22131", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"17241", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"9948", " ", "K0", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"9948", " ", "K1", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"28560", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"28560", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"9780", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"9780", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"12240", " ", "K0", " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"10800", " ", "K1", " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"27360", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"36000", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"2160", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"10800", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"17640", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"36132", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"45360", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"93192", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"6120", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"12204", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"21126", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"30600", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"53436", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"78300", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"5202", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"8700", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"13605", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"17001", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"34620", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"44076", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"3135", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"5307", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"5796", " ", "K0", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"6460", " ", "K1", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"15216", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"17680", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"1932", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"3540", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"1328", " ", "K0", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"1328", " ", "K1", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"4928", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"4928", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"3216", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"3216", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"720", " ", "K0", " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"5040", " ", "K1", " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"2880", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"20160", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"2160", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"15120", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"3240", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"6084", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"12960", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"24336", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"9720", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"18252", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", "u", " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"3222", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"4644", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"12888", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"18576", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"9666", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"13932", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"1947", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"2493", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"7788", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"9972", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"5841", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"7479", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"840", " ", "K0", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"1000", " ", "K1", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"3360", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"4000", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"2520", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"3000", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"272", " ", "K0", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"304", " ", "K1", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"1088", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"1216", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"816", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"912", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"64", " ", "K0", " ", 
          SuperscriptBox["u", "6"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"64", " ", "K1", " ", 
          SuperscriptBox["u", "6"], " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"256", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "6"], " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"256", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "6"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"192", " ", "K0", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "6"], " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"192", " ", "K1", " ", 
          SuperscriptBox["nu", "2"], " ", 
          SuperscriptBox["u", "6"], " ", 
          SuperscriptBox["z", "14"]}]}], ")"}], " ", "\[CapitalDelta]", " ", 
       SuperscriptBox["pinf", "2"]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"768", " ", "b", " ", 
        SuperscriptBox["z", "5"]}]], 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", "\[CapitalDelta]", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", "\[ImaginaryI]", " ", "K0", " ", "nu"}], "-", 
         RowBox[{"88", " ", "\[ImaginaryI]", " ", "K1", " ", "nu"}], "+", 
         RowBox[{"24", " ", "K0", " ", "\[Pi]"}], "-", 
         RowBox[{"120", " ", "K1", " ", "\[Pi]"}], "-", 
         RowBox[{"48", " ", "K0", " ", "nu", " ", "\[Pi]"}], "+", 
         RowBox[{"240", " ", "K1", " ", "nu", " ", "\[Pi]"}], "-", 
         RowBox[{"76", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "u"}],
          "+", 
         RowBox[{
         "100", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "u"}], "-", 
         RowBox[{"84", " ", "K0", " ", "\[Pi]", " ", "u"}], "+", 
         RowBox[{"146", " ", "K1", " ", "\[Pi]", " ", "u"}], "+", 
         RowBox[{"168", " ", "K0", " ", "nu", " ", "\[Pi]", " ", "u"}], "-", 
         RowBox[{"292", " ", "K1", " ", "nu", " ", "\[Pi]", " ", "u"}], "+", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"79", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"107", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"158", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"214", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"44", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"52", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"88", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"104", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"16", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"16", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"32", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"32", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"32", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"264", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"216", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"360", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"96", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"288", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
         "132", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{
         "276", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"36", " ", "K0", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"158", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"240", " ", "K0", " ", "nu", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"452", " ", "K1", " ", "nu", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"288", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"288", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"133", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"207", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"250", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"366", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"148", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"148", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"232", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"232", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"64", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"208", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"192", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"144", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"48", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"48", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{
         "520", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{
         "632", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"456", " ", "K0", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"12", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"72", " ", "K0", " ", "nu", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"160", " ", "K1", " ", "nu", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"534", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"534", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"188", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"188", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"64", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"208", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"192", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"144", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"48", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"48", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{
         "520", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{
         "632", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"456", " ", "K0", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"12", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"72", " ", "K0", " ", "nu", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"160", " ", "K1", " ", "nu", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"534", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"534", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"188", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"188", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"32", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"264", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"216", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"360", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"96", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"288", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{
         "132", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{
         "276", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"36", " ", "K0", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"158", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"240", " ", "K0", " ", "nu", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"452", " ", "K1", " ", "nu", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"288", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"288", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"133", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"207", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"250", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"366", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"148", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"148", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"232", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"232", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"32", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"88", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"24", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"120", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"48", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"240", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{
         "76", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{
         "100", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"84", " ", "K0", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"146", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"168", " ", "K0", " ", "nu", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"292", " ", "K1", " ", "nu", " ", "\[Pi]", " ", "u", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"79", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"107", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"158", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"214", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"44", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"52", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"88", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"104", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"16", " ", "K0", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"16", " ", "K1", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"32", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"32", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "K0", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"240", " ", "\[ImaginaryI]", " ", "K1", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"96", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"480", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"168", " ", "\[ImaginaryI]", " ", "K0", " ", "u", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"292", " ", "\[ImaginaryI]", " ", "K1", " ", "u", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{
         "336", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "u", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{
         "584", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "u", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"158", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"214", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"316", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"428", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"88", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"104", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"176", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"208", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"32", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"32", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"64", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"64", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"432", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"720", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"192", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"576", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"72", " ", "\[ImaginaryI]", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"316", " ", "\[ImaginaryI]", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{
         "480", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{
         "904", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"266", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"414", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"500", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"732", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"296", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"296", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"464", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"464", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"384", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"288", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"96", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"96", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"912", " ", "\[ImaginaryI]", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"24", " ", "\[ImaginaryI]", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{
         "144", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{
         "320", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"1068", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"1068", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"376", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"376", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"384", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"288", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"96", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"96", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"912", " ", "\[ImaginaryI]", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"24", " ", "\[ImaginaryI]", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{
         "144", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{
         "320", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"1068", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"1068", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"376", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"376", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"432", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"720", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"192", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"576", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"72", " ", "\[ImaginaryI]", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"316", " ", "\[ImaginaryI]", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{
         "480", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{
         "904", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"266", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"414", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"500", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"732", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"296", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"296", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"464", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"464", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"240", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"96", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"480", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"168", " ", "\[ImaginaryI]", " ", "K0", " ", "u", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"292", " ", "\[ImaginaryI]", " ", "K1", " ", "u", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{
         "336", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{
         "584", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "u", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"158", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"214", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"316", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"428", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"88", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"104", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"176", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"208", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"32", " ", "\[ImaginaryI]", " ", "K0", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
         RowBox[{"32", " ", "\[ImaginaryI]", " ", "K1", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"64", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
         RowBox[{"64", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"pinf", " ", "u"}], 
            RowBox[{"b", " ", "\[Mu]"}]], "]"}]}]}], ")"}], " ", 
       SuperscriptBox["pinf", "3"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "pinf", "]"}], "4"],
      SeriesData[$CellContext`pinf, 0, {}, -2, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`pinf, 0, {Complex[0, 
        Rational[
        1, 32]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu 
      Pi $CellContext`u $CellContext`z^(-3) ((-2) $CellContext`K0 + 
       6 $CellContext`K1 + 5 $CellContext`K0 $CellContext`u - 
       7 $CellContext`K1 $CellContext`u - 4 $CellContext`K0 $CellContext`u^2 + 
       4 $CellContext`K1 $CellContext`u^2 - 
       2 $CellContext`K0 $CellContext`z^2 + 
       2 $CellContext`K1 $CellContext`z^2 + 
       7 $CellContext`K0 $CellContext`u $CellContext`z^2 - 
       7 $CellContext`K1 $CellContext`u $CellContext`z^2 + 
       2 $CellContext`K0 $CellContext`z^4 + 
       2 $CellContext`K1 $CellContext`z^4 + 
       7 $CellContext`K0 $CellContext`u $CellContext`z^4 + 
       7 $CellContext`K1 $CellContext`u $CellContext`z^4 + 
       2 $CellContext`K0 $CellContext`z^6 + 
       6 $CellContext`K1 $CellContext`z^6 + 
       5 $CellContext`K0 $CellContext`u $CellContext`z^6 + 
       7 $CellContext`K1 $CellContext`u $CellContext`z^6 + 
       4 $CellContext`K0 $CellContext`u^2 $CellContext`z^6 + 
       4 $CellContext`K1 $CellContext`u^2 $CellContext`z^6) $CellContext`\
\[CapitalDelta], 0, Complex[0, 
        Rational[
        1, 1536]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu 
      Pi $CellContext`u $CellContext`z^(-5) (24 $CellContext`K0 - 
       120 $CellContext`K1 - 48 $CellContext`K0 $CellContext`nu + 
       240 $CellContext`K1 $CellContext`nu - 
       84 $CellContext`K0 $CellContext`u + 146 $CellContext`K1 $CellContext`u + 
       168 $CellContext`K0 $CellContext`nu $CellContext`u - 
       292 $CellContext`K1 $CellContext`nu $CellContext`u + 
       79 $CellContext`K0 $CellContext`u^2 - 
       107 $CellContext`K1 $CellContext`u^2 - 
       158 $CellContext`K0 $CellContext`nu $CellContext`u^2 + 
       214 $CellContext`K1 $CellContext`nu $CellContext`u^2 - 
       44 $CellContext`K0 $CellContext`u^3 + 
       52 $CellContext`K1 $CellContext`u^3 + 
       88 $CellContext`K0 $CellContext`nu $CellContext`u^3 - 
       104 $CellContext`K1 $CellContext`nu $CellContext`u^3 + 
       16 $CellContext`K0 $CellContext`u^4 - 
       16 $CellContext`K1 $CellContext`u^4 - 
       32 $CellContext`K0 $CellContext`nu $CellContext`u^4 + 
       32 $CellContext`K1 $CellContext`nu $CellContext`u^4 + 
       360 $CellContext`K0 $CellContext`z^2 - 
       72 $CellContext`K1 $CellContext`z^2 - 
       96 $CellContext`K0 $CellContext`nu $CellContext`z^2 + 
       288 $CellContext`K1 $CellContext`nu $CellContext`z^2 - 
       396 $CellContext`K0 $CellContext`u $CellContext`z^2 + 
       662 $CellContext`K1 $CellContext`u $CellContext`z^2 + 
       240 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^2 - 
       452 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^2 + 
       421 $CellContext`K0 $CellContext`u^2 $CellContext`z^2 - 
       495 $CellContext`K1 $CellContext`u^2 $CellContext`z^2 - 
       250 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^2 + 
       366 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^2 - 
       148 $CellContext`K0 $CellContext`u^3 $CellContext`z^2 + 
       148 $CellContext`K1 $CellContext`u^3 $CellContext`z^2 + 
       232 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^2 - 
       232 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^2 + 
       336 $CellContext`K0 $CellContext`z^4 - 
       48 $CellContext`K0 $CellContext`nu $CellContext`z^4 + 
       48 $CellContext`K1 $CellContext`nu $CellContext`z^4 - 
       960 $CellContext`K0 $CellContext`u $CellContext`z^4 + 
       516 $CellContext`K1 $CellContext`u $CellContext`z^4 + 
       72 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^4 - 
       160 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^4 + 
       534 $CellContext`K0 $CellContext`u^2 $CellContext`z^4 - 
       534 $CellContext`K1 $CellContext`u^2 $CellContext`z^4 - 
       188 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^4 + 
       188 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^4 - 
       336 $CellContext`K0 $CellContext`z^6 + 
       48 $CellContext`K0 $CellContext`nu $CellContext`z^6 + 
       48 $CellContext`K1 $CellContext`nu $CellContext`z^6 - 
       960 $CellContext`K0 $CellContext`u $CellContext`z^6 - 
       516 $CellContext`K1 $CellContext`u $CellContext`z^6 + 
       72 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^6 + 
       160 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^6 - 
       534 $CellContext`K0 $CellContext`u^2 $CellContext`z^6 - 
       534 $CellContext`K1 $CellContext`u^2 $CellContext`z^6 + 
       188 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^6 + 
       188 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^6 - 
       360 $CellContext`K0 $CellContext`z^8 - 
       72 $CellContext`K1 $CellContext`z^8 + 
       96 $CellContext`K0 $CellContext`nu $CellContext`z^8 + 
       288 $CellContext`K1 $CellContext`nu $CellContext`z^8 - 
       396 $CellContext`K0 $CellContext`u $CellContext`z^8 - 
       662 $CellContext`K1 $CellContext`u $CellContext`z^8 + 
       240 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^8 + 
       452 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^8 - 
       421 $CellContext`K0 $CellContext`u^2 $CellContext`z^8 - 
       495 $CellContext`K1 $CellContext`u^2 $CellContext`z^8 + 
       250 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^8 + 
       366 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^8 - 
       148 $CellContext`K0 $CellContext`u^3 $CellContext`z^8 - 
       148 $CellContext`K1 $CellContext`u^3 $CellContext`z^8 + 
       232 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^8 + 
       232 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^8 - 
       24 $CellContext`K0 $CellContext`z^10 - 
       120 $CellContext`K1 $CellContext`z^10 + 
       48 $CellContext`K0 $CellContext`nu $CellContext`z^10 + 
       240 $CellContext`K1 $CellContext`nu $CellContext`z^10 - 
       84 $CellContext`K0 $CellContext`u $CellContext`z^10 - 
       146 $CellContext`K1 $CellContext`u $CellContext`z^10 + 
       168 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^10 + 
       292 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^10 - 
       79 $CellContext`K0 $CellContext`u^2 $CellContext`z^10 - 
       107 $CellContext`K1 $CellContext`u^2 $CellContext`z^10 + 
       158 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^10 + 
       214 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^10 - 
       44 $CellContext`K0 $CellContext`u^3 $CellContext`z^10 - 
       52 $CellContext`K1 $CellContext`u^3 $CellContext`z^10 + 
       88 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^10 + 
       104 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^10 - 
       16 $CellContext`K0 $CellContext`u^4 $CellContext`z^10 - 
       16 $CellContext`K1 $CellContext`u^4 $CellContext`z^10 + 
       32 $CellContext`K0 $CellContext`nu $CellContext`u^4 $CellContext`z^10 + 
       32 $CellContext`K1 $CellContext`nu $CellContext`u^4 $CellContext`z^10) \
$CellContext`\[CapitalDelta], Complex[0, 
        Rational[
        1, 16]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-3) ((-2) $CellContext`K0 + 
       6 $CellContext`K1 + 5 $CellContext`K0 $CellContext`u - 
       7 $CellContext`K1 $CellContext`u - 4 $CellContext`K0 $CellContext`u^2 + 
       4 $CellContext`K1 $CellContext`u^2 - 
       2 $CellContext`K0 $CellContext`z^2 + 
       2 $CellContext`K1 $CellContext`z^2 + 
       7 $CellContext`K0 $CellContext`u $CellContext`z^2 - 
       7 $CellContext`K1 $CellContext`u $CellContext`z^2 + 
       2 $CellContext`K0 $CellContext`z^4 + 
       2 $CellContext`K1 $CellContext`z^4 + 
       7 $CellContext`K0 $CellContext`u $CellContext`z^4 + 
       7 $CellContext`K1 $CellContext`u $CellContext`z^4 + 
       2 $CellContext`K0 $CellContext`z^6 + 
       6 $CellContext`K1 $CellContext`z^6 + 
       5 $CellContext`K0 $CellContext`u $CellContext`z^6 + 
       7 $CellContext`K1 $CellContext`u $CellContext`z^6 + 
       4 $CellContext`K0 $CellContext`u^2 $CellContext`z^6 + 
       4 $CellContext`K1 $CellContext`u^2 $CellContext`z^6) $CellContext`\
\[CapitalDelta] (Pi + 
       Complex[0, 2] 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]]), Complex[0, 
        Rational[
        1, 184320]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu 
      Pi $CellContext`u $CellContext`z^(-7) ((-720) $CellContext`K0 + 
       5040 $CellContext`K1 + 2880 $CellContext`K0 $CellContext`nu - 
       20160 $CellContext`K1 $CellContext`nu - 
       2160 $CellContext`K0 $CellContext`nu^2 + 
       15120 $CellContext`K1 $CellContext`nu^2 + 
       3240 $CellContext`K0 $CellContext`u - 
       6084 $CellContext`K1 $CellContext`u - 
       12960 $CellContext`K0 $CellContext`nu $CellContext`u + 
       24336 $CellContext`K1 $CellContext`nu $CellContext`u + 
       9720 $CellContext`K0 $CellContext`nu^2 $CellContext`u - 
       18252 $CellContext`K1 $CellContext`nu^2 $CellContext`u - 
       3222 $CellContext`K0 $CellContext`u^2 + 
       4644 $CellContext`K1 $CellContext`u^2 + 
       12888 $CellContext`K0 $CellContext`nu $CellContext`u^2 - 
       18576 $CellContext`K1 $CellContext`nu $CellContext`u^2 - 
       9666 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 + 
       13932 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 + 
       1947 $CellContext`K0 $CellContext`u^3 - 
       2493 $CellContext`K1 $CellContext`u^3 - 
       7788 $CellContext`K0 $CellContext`nu $CellContext`u^3 + 
       9972 $CellContext`K1 $CellContext`nu $CellContext`u^3 + 
       5841 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 - 
       7479 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 - 
       840 $CellContext`K0 $CellContext`u^4 + 
       1000 $CellContext`K1 $CellContext`u^4 + 
       3360 $CellContext`K0 $CellContext`nu $CellContext`u^4 - 
       4000 $CellContext`K1 $CellContext`nu $CellContext`u^4 - 
       2520 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 + 
       3000 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 + 
       272 $CellContext`K0 $CellContext`u^5 - 
       304 $CellContext`K1 $CellContext`u^5 - 
       1088 $CellContext`K0 $CellContext`nu $CellContext`u^5 + 
       1216 $CellContext`K1 $CellContext`nu $CellContext`u^5 + 
       816 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 - 
       912 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 - 
       64 $CellContext`K0 $CellContext`u^6 + 
       64 $CellContext`K1 $CellContext`u^6 + 
       256 $CellContext`K0 $CellContext`nu $CellContext`u^6 - 
       256 $CellContext`K1 $CellContext`nu $CellContext`u^6 - 
       192 $CellContext`K0 $CellContext`nu^2 $CellContext`u^6 + 
       192 $CellContext`K1 $CellContext`nu^2 $CellContext`u^6 - 
       12240 $CellContext`K0 $CellContext`z^2 + 
       10800 $CellContext`K1 $CellContext`z^2 + 
       27360 $CellContext`K0 $CellContext`nu $CellContext`z^2 - 
       36000 $CellContext`K1 $CellContext`nu $CellContext`z^2 - 
       2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^2 + 
       10800 $CellContext`K1 $CellContext`nu^2 $CellContext`z^2 + 
       17640 $CellContext`K0 $CellContext`u $CellContext`z^2 - 
       36132 $CellContext`K1 $CellContext`u $CellContext`z^2 - 
       45360 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^2 + 
       93192 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^2 + 
       6120 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^2 - 
       12204 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^2 - 21126 $CellContext`K0 $CellContext`u^2 $CellContext`z^2 + 
       30600 $CellContext`K1 $CellContext`u^2 $CellContext`z^2 + 
       53436 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^2 - 
       78300 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^2 - 
       5202 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^2 + 
       8700 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^2 + 13605 $CellContext`K0 $CellContext`u^3 $CellContext`z^2 - 
       17001 $CellContext`K1 $CellContext`u^3 $CellContext`z^2 - 
       34620 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^2 + 
       44076 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^2 + 
       3135 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^2 - 
       5307 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^2 - 5796 $CellContext`K0 $CellContext`u^4 $CellContext`z^2 + 
       6460 $CellContext`K1 $CellContext`u^4 $CellContext`z^2 + 
       15216 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^2 - 
       17680 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^2 - 
       1932 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^2 + 
       3540 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^2 + 1328 $CellContext`K0 $CellContext`u^5 $CellContext`z^2 - 
       1328 $CellContext`K1 $CellContext`u^5 $CellContext`z^2 - 
       4928 $CellContext`K0 $CellContext`nu $CellContext`u^5 $CellContext`z^2 + 
       4928 $CellContext`K1 $CellContext`nu $CellContext`u^5 $CellContext`z^2 + 
       3216 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^2 - 
       3216 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^2 - 32400 $CellContext`K0 $CellContext`z^4 - 
       136080 $CellContext`K1 $CellContext`z^4 + 
       46080 $CellContext`K0 $CellContext`nu $CellContext`z^4 - 
       17280 $CellContext`K1 $CellContext`nu $CellContext`z^4 + 
       2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^4 - 
       6480 $CellContext`K1 $CellContext`nu^2 $CellContext`z^4 - 
       35640 $CellContext`K0 $CellContext`u $CellContext`z^4 + 
       10668 $CellContext`K1 $CellContext`u $CellContext`z^4 - 
       54720 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^4 + 
       101256 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^4 - 
       8280 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^4 + 
       16308 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^4 - 2766 $CellContext`K0 $CellContext`u^2 $CellContext`z^4 + 
       22992 $CellContext`K1 $CellContext`u^2 $CellContext`z^4 + 
       62148 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^4 - 
       99084 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^4 + 
       13014 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^4 - 
       20412 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^4 + 32991 $CellContext`K0 $CellContext`u^3 $CellContext`z^4 - 
       37965 $CellContext`K1 $CellContext`u^3 $CellContext`z^4 - 
       52452 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^4 + 
       66732 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^4 - 
       22131 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^4 + 
       17241 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^4 - 9948 $CellContext`K0 $CellContext`u^4 $CellContext`z^4 + 
       9948 $CellContext`K1 $CellContext`u^4 $CellContext`z^4 + 
       28560 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^4 - 
       28560 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^4 - 
       9780 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^4 + 
       9780 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^4 - 20880 $CellContext`K0 $CellContext`z^6 - 
       46800 $CellContext`K1 $CellContext`z^6 + 
       21600 $CellContext`K0 $CellContext`nu $CellContext`z^6 - 
       1440 $CellContext`K1 $CellContext`nu $CellContext`z^6 + 
       2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^6 - 
       2160 $CellContext`K1 $CellContext`nu^2 $CellContext`z^6 + 
       17640 $CellContext`K0 $CellContext`u $CellContext`z^6 + 
       40716 $CellContext`K1 $CellContext`u $CellContext`z^6 - 
       22320 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^6 + 
       32400 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^6 - 
       4680 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^6 + 
       10260 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^6 - 77022 $CellContext`K0 $CellContext`u^2 $CellContext`z^6 + 
       125316 $CellContext`K1 $CellContext`u^2 $CellContext`z^6 + 
       12960 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^6 - 
       17160 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^6 + 
       17190 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^6 - 
       22380 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^6 + 28833 $CellContext`K0 $CellContext`u^3 $CellContext`z^6 - 
       28833 $CellContext`K1 $CellContext`u^3 $CellContext`z^6 - 
       49140 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^6 + 
       49140 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^6 - 
       1245 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^6 + 
       1245 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^6 + 20880 $CellContext`K0 $CellContext`z^8 - 
       46800 $CellContext`K1 $CellContext`z^8 - 
       21600 $CellContext`K0 $CellContext`nu $CellContext`z^8 - 
       1440 $CellContext`K1 $CellContext`nu $CellContext`z^8 - 
       2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^8 - 
       2160 $CellContext`K1 $CellContext`nu^2 $CellContext`z^8 + 
       17640 $CellContext`K0 $CellContext`u $CellContext`z^8 - 
       40716 $CellContext`K1 $CellContext`u $CellContext`z^8 - 
       22320 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^8 - 
       32400 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^8 - 
       4680 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^8 - 
       10260 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^8 + 77022 $CellContext`K0 $CellContext`u^2 $CellContext`z^8 + 
       125316 $CellContext`K1 $CellContext`u^2 $CellContext`z^8 - 
       12960 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^8 - 
       17160 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^8 - 
       17190 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^8 - 
       22380 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^8 + 28833 $CellContext`K0 $CellContext`u^3 $CellContext`z^8 + 
       28833 $CellContext`K1 $CellContext`u^3 $CellContext`z^8 - 
       49140 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^8 - 
       49140 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^8 - 
       1245 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^8 - 
       1245 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^8 + 32400 $CellContext`K0 $CellContext`z^10 - 
       136080 $CellContext`K1 $CellContext`z^10 - 
       46080 $CellContext`K0 $CellContext`nu $CellContext`z^10 - 
       17280 $CellContext`K1 $CellContext`nu $CellContext`z^10 - 
       2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^10 - 
       6480 $CellContext`K1 $CellContext`nu^2 $CellContext`z^10 - 
       35640 $CellContext`K0 $CellContext`u $CellContext`z^10 - 
       10668 $CellContext`K1 $CellContext`u $CellContext`z^10 - 
       54720 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^10 - 
       101256 $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^10 - 
       8280 $CellContext`K0 $CellContext`nu^2 $CellContext`u \
$CellContext`z^10 - 
       16308 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^10 + 2766 $CellContext`K0 $CellContext`u^2 $CellContext`z^10 + 
       22992 $CellContext`K1 $CellContext`u^2 $CellContext`z^10 - 
       62148 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^10 - 
       99084 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^10 - 
       13014 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^10 - 
       20412 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^10 + 32991 $CellContext`K0 $CellContext`u^3 $CellContext`z^10 + 
       37965 $CellContext`K1 $CellContext`u^3 $CellContext`z^10 - 
       52452 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^10 - 
       66732 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^10 - 
       22131 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^10 - 
       17241 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^10 + 9948 $CellContext`K0 $CellContext`u^4 $CellContext`z^10 + 
       9948 $CellContext`K1 $CellContext`u^4 $CellContext`z^10 - 
       28560 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^10 - 
       28560 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^10 + 
       9780 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^10 + 
       9780 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^10 + 12240 $CellContext`K0 $CellContext`z^12 + 
       10800 $CellContext`K1 $CellContext`z^12 - 
       27360 $CellContext`K0 $CellContext`nu $CellContext`z^12 - 
       36000 $CellContext`K1 $CellContext`nu $CellContext`z^12 + 
       2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^12 + 
       10800 $CellContext`K1 $CellContext`nu^2 $CellContext`z^12 + 
       17640 $CellContext`K0 $CellContext`u $CellContext`z^12 + 
       36132 $CellContext`K1 $CellContext`u $CellContext`z^12 - 
       45360 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^12 - 
       93192 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^12 + 
       6120 $CellContext`K0 $CellContext`nu^2 $CellContext`u \
$CellContext`z^12 + 
       12204 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^12 + 21126 $CellContext`K0 $CellContext`u^2 $CellContext`z^12 + 
       30600 $CellContext`K1 $CellContext`u^2 $CellContext`z^12 - 
       53436 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^12 - 
       78300 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^12 + 
       5202 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^12 + 
       8700 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^12 + 13605 $CellContext`K0 $CellContext`u^3 $CellContext`z^12 + 
       17001 $CellContext`K1 $CellContext`u^3 $CellContext`z^12 - 
       34620 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^12 - 
       44076 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^12 + 
       3135 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^12 + 
       5307 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^12 + 5796 $CellContext`K0 $CellContext`u^4 $CellContext`z^12 + 
       6460 $CellContext`K1 $CellContext`u^4 $CellContext`z^12 - 
       15216 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^12 - 
       17680 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^12 + 
       1932 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^12 + 
       3540 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^12 + 1328 $CellContext`K0 $CellContext`u^5 $CellContext`z^12 + 
       1328 $CellContext`K1 $CellContext`u^5 $CellContext`z^12 - 
       4928 $CellContext`K0 $CellContext`nu $CellContext`u^5 \
$CellContext`z^12 - 
       4928 $CellContext`K1 $CellContext`nu $CellContext`u^5 \
$CellContext`z^12 + 
       3216 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^12 + 
       3216 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^12 + 720 $CellContext`K0 $CellContext`z^14 + 
       5040 $CellContext`K1 $CellContext`z^14 - 
       2880 $CellContext`K0 $CellContext`nu $CellContext`z^14 - 
       20160 $CellContext`K1 $CellContext`nu $CellContext`z^14 + 
       2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^14 + 
       15120 $CellContext`K1 $CellContext`nu^2 $CellContext`z^14 + 
       3240 $CellContext`K0 $CellContext`u $CellContext`z^14 + 
       6084 $CellContext`K1 $CellContext`u $CellContext`z^14 - 
       12960 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^14 - 
       24336 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^14 + 
       9720 $CellContext`K0 $CellContext`nu^2 $CellContext`u \
$CellContext`z^14 + 
       18252 $CellContext`K1 $CellContext`nu^2 $CellContext`u \
$CellContext`z^14 + 3222 $CellContext`K0 $CellContext`u^2 $CellContext`z^14 + 
       4644 $CellContext`K1 $CellContext`u^2 $CellContext`z^14 - 
       12888 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^14 - 
       18576 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^14 + 
       9666 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^14 + 
       13932 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^14 + 1947 $CellContext`K0 $CellContext`u^3 $CellContext`z^14 + 
       2493 $CellContext`K1 $CellContext`u^3 $CellContext`z^14 - 
       7788 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^14 - 
       9972 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^14 + 
       5841 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^14 + 
       7479 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^14 + 840 $CellContext`K0 $CellContext`u^4 $CellContext`z^14 + 
       1000 $CellContext`K1 $CellContext`u^4 $CellContext`z^14 - 
       3360 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^14 - 
       4000 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^14 + 
       2520 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^14 + 
       3000 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^14 + 272 $CellContext`K0 $CellContext`u^5 $CellContext`z^14 + 
       304 $CellContext`K1 $CellContext`u^5 $CellContext`z^14 - 
       1088 $CellContext`K0 $CellContext`nu $CellContext`u^5 \
$CellContext`z^14 - 
       1216 $CellContext`K1 $CellContext`nu $CellContext`u^5 \
$CellContext`z^14 + 
       816 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^14 + 
       912 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^14 + 64 $CellContext`K0 $CellContext`u^6 $CellContext`z^14 + 
       64 $CellContext`K1 $CellContext`u^6 $CellContext`z^14 - 
       256 $CellContext`K0 $CellContext`nu $CellContext`u^6 $CellContext`z^14 - 
       256 $CellContext`K1 $CellContext`nu $CellContext`u^6 $CellContext`z^14 + 
       192 $CellContext`K0 $CellContext`nu^2 $CellContext`u^6 \
$CellContext`z^14 + 
       192 $CellContext`K1 $CellContext`nu^2 $CellContext`u^6 \
$CellContext`z^14) $CellContext`\[CapitalDelta], Complex[0, 
        Rational[
        1, 768]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-5) $CellContext`\
\[CapitalDelta] (Complex[0, 32] $CellContext`K0 $CellContext`nu + 
       Complex[0, -88] $CellContext`K1 $CellContext`nu + 
       24 $CellContext`K0 Pi - 120 $CellContext`K1 Pi - 
       48 $CellContext`K0 $CellContext`nu Pi + 
       240 $CellContext`K1 $CellContext`nu Pi + 
       Complex[0, -76] $CellContext`K0 $CellContext`nu $CellContext`u + 
       Complex[0, 100] $CellContext`K1 $CellContext`nu $CellContext`u - 
       84 $CellContext`K0 Pi $CellContext`u + 
       146 $CellContext`K1 Pi $CellContext`u + 
       168 $CellContext`K0 $CellContext`nu Pi $CellContext`u - 
       292 $CellContext`K1 $CellContext`nu Pi $CellContext`u + 
       Complex[0, 48] $CellContext`K0 $CellContext`nu $CellContext`u^2 + 
       Complex[0, -48] $CellContext`K1 $CellContext`nu $CellContext`u^2 + 
       79 $CellContext`K0 Pi $CellContext`u^2 - 107 $CellContext`K1 
       Pi $CellContext`u^2 - 158 $CellContext`K0 $CellContext`nu 
       Pi $CellContext`u^2 + 
       214 $CellContext`K1 $CellContext`nu Pi $CellContext`u^2 - 
       44 $CellContext`K0 Pi $CellContext`u^3 + 
       52 $CellContext`K1 Pi $CellContext`u^3 + 
       88 $CellContext`K0 $CellContext`nu Pi $CellContext`u^3 - 
       104 $CellContext`K1 $CellContext`nu Pi $CellContext`u^3 + 
       16 $CellContext`K0 Pi $CellContext`u^4 - 16 $CellContext`K1 
       Pi $CellContext`u^4 - 32 $CellContext`K0 $CellContext`nu 
       Pi $CellContext`u^4 + 
       32 $CellContext`K1 $CellContext`nu Pi $CellContext`u^4 + 
       Complex[0, -32] $CellContext`K0 $CellContext`nu $CellContext`z^2 + 
       Complex[0, 264] $CellContext`K1 $CellContext`nu $CellContext`z^2 + 
       216 $CellContext`K0 Pi $CellContext`z^2 + 
       360 $CellContext`K1 Pi $CellContext`z^2 - 
       96 $CellContext`K0 $CellContext`nu Pi $CellContext`z^2 + 
       288 $CellContext`K1 $CellContext`nu Pi $CellContext`z^2 + 
       Complex[0, 
          132] $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^2 + 
       Complex[0, -276] $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^2 - 36 $CellContext`K0 Pi $CellContext`u $CellContext`z^2 + 
       158 $CellContext`K1 Pi $CellContext`u $CellContext`z^2 + 
       240 $CellContext`K0 $CellContext`nu Pi $CellContext`u $CellContext`z^2 - 
       452 $CellContext`K1 $CellContext`nu Pi $CellContext`u $CellContext`z^2 + 
       Complex[0, -288] $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^2 + 
       Complex[0, 
          288] $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^2 + 133 $CellContext`K0 Pi $CellContext`u^2 $CellContext`z^2 - 
       207 $CellContext`K1 Pi $CellContext`u^2 $CellContext`z^2 - 
       250 $CellContext`K0 $CellContext`nu 
       Pi $CellContext`u^2 $CellContext`z^2 + 
       366 $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^2 - 148 $CellContext`K0 
       Pi $CellContext`u^3 $CellContext`z^2 + 
       148 $CellContext`K1 Pi $CellContext`u^3 $CellContext`z^2 + 
       232 $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u^3 $CellContext`z^2 - 
       232 $CellContext`K1 $CellContext`nu 
       Pi $CellContext`u^3 $CellContext`z^2 + 
       Complex[0, -64] $CellContext`K0 $CellContext`nu $CellContext`z^4 + 
       Complex[0, 208] $CellContext`K1 $CellContext`nu $CellContext`z^4 + 
       192 $CellContext`K0 Pi $CellContext`z^4 + 
       144 $CellContext`K1 Pi $CellContext`z^4 - 
       48 $CellContext`K0 $CellContext`nu Pi $CellContext`z^4 + 
       48 $CellContext`K1 $CellContext`nu Pi $CellContext`z^4 + 
       Complex[0, 
          520] $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^4 + 
       Complex[0, -632] $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^4 - 456 $CellContext`K0 Pi $CellContext`u $CellContext`z^4 + 
       12 $CellContext`K1 Pi $CellContext`u $CellContext`z^4 + 
       72 $CellContext`K0 $CellContext`nu Pi $CellContext`u $CellContext`z^4 - 
       160 $CellContext`K1 $CellContext`nu Pi $CellContext`u $CellContext`z^4 + 
       Complex[0, 
          48] $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^4 + 
       Complex[0, -48] $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^4 + 534 $CellContext`K0 Pi $CellContext`u^2 $CellContext`z^4 - 
       534 $CellContext`K1 Pi $CellContext`u^2 $CellContext`z^4 - 
       188 $CellContext`K0 $CellContext`nu 
       Pi $CellContext`u^2 $CellContext`z^4 + 
       188 $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^4 + 
       Complex[0, 64] $CellContext`K0 $CellContext`nu $CellContext`z^6 + 
       Complex[0, 208] $CellContext`K1 $CellContext`nu $CellContext`z^6 - 
       192 $CellContext`K0 Pi $CellContext`z^6 + 
       144 $CellContext`K1 Pi $CellContext`z^6 + 
       48 $CellContext`K0 $CellContext`nu Pi $CellContext`z^6 + 
       48 $CellContext`K1 $CellContext`nu Pi $CellContext`z^6 + 
       Complex[0, 
          520] $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^6 + 
       Complex[0, 
          632] $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^6 - 456 $CellContext`K0 Pi $CellContext`u $CellContext`z^6 - 
       12 $CellContext`K1 Pi $CellContext`u $CellContext`z^6 + 
       72 $CellContext`K0 $CellContext`nu Pi $CellContext`u $CellContext`z^6 + 
       160 $CellContext`K1 $CellContext`nu Pi $CellContext`u $CellContext`z^6 + 
       Complex[0, -48] $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^6 + 
       Complex[0, -48] $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^6 - 534 $CellContext`K0 Pi $CellContext`u^2 $CellContext`z^6 - 
       534 $CellContext`K1 Pi $CellContext`u^2 $CellContext`z^6 + 
       188 $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^6 + 
       188 $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^6 + 
       Complex[0, 32] $CellContext`K0 $CellContext`nu $CellContext`z^8 + 
       Complex[0, 264] $CellContext`K1 $CellContext`nu $CellContext`z^8 - 
       216 $CellContext`K0 Pi $CellContext`z^8 + 
       360 $CellContext`K1 Pi $CellContext`z^8 + 
       96 $CellContext`K0 $CellContext`nu Pi $CellContext`z^8 + 
       288 $CellContext`K1 $CellContext`nu Pi $CellContext`z^8 + 
       Complex[0, 
          132] $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^8 + 
       Complex[0, 
          276] $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^8 - 36 $CellContext`K0 Pi $CellContext`u $CellContext`z^8 - 
       158 $CellContext`K1 Pi $CellContext`u $CellContext`z^8 + 
       240 $CellContext`K0 $CellContext`nu Pi $CellContext`u $CellContext`z^8 + 
       452 $CellContext`K1 $CellContext`nu Pi $CellContext`u $CellContext`z^8 + 
       Complex[0, 
          288] $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^8 + 
       Complex[0, 
          288] $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^8 - 133 $CellContext`K0 Pi $CellContext`u^2 $CellContext`z^8 - 
       207 $CellContext`K1 Pi $CellContext`u^2 $CellContext`z^8 + 
       250 $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^8 + 
       366 $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^8 - 148 $CellContext`K0 
       Pi $CellContext`u^3 $CellContext`z^8 - 148 $CellContext`K1 
       Pi $CellContext`u^3 $CellContext`z^8 + 
       232 $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u^3 $CellContext`z^8 + 
       232 $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u^3 $CellContext`z^8 + 
       Complex[0, -32] $CellContext`K0 $CellContext`nu $CellContext`z^10 + 
       Complex[0, -88] $CellContext`K1 $CellContext`nu $CellContext`z^10 - 
       24 $CellContext`K0 Pi $CellContext`z^10 - 120 $CellContext`K1 
       Pi $CellContext`z^10 + 
       48 $CellContext`K0 $CellContext`nu Pi $CellContext`z^10 + 
       240 $CellContext`K1 $CellContext`nu Pi $CellContext`z^10 + 
       Complex[0, -76] $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^10 + 
       Complex[0, -100] $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^10 - 84 $CellContext`K0 Pi $CellContext`u $CellContext`z^10 - 
       146 $CellContext`K1 Pi $CellContext`u $CellContext`z^10 + 
       168 $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u $CellContext`z^10 + 
       292 $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u $CellContext`z^10 + 
       Complex[0, -48] $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^10 + 
       Complex[0, -48] $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^10 - 79 $CellContext`K0 Pi $CellContext`u^2 $CellContext`z^10 - 
       107 $CellContext`K1 Pi $CellContext`u^2 $CellContext`z^10 + 
       158 $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^10 + 
       214 $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u^2 $CellContext`z^10 - 44 $CellContext`K0 
       Pi $CellContext`u^3 $CellContext`z^10 - 52 $CellContext`K1 
       Pi $CellContext`u^3 $CellContext`z^10 + 
       88 $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u^3 $CellContext`z^10 + 
       104 $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u^3 $CellContext`z^10 - 16 $CellContext`K0 
       Pi $CellContext`u^4 $CellContext`z^10 - 16 $CellContext`K1 
       Pi $CellContext`u^4 $CellContext`z^10 + 
       32 $CellContext`K0 $CellContext`nu 
        Pi $CellContext`u^4 $CellContext`z^10 + 
       32 $CellContext`K1 $CellContext`nu 
        Pi $CellContext`u^4 $CellContext`z^10 + 
       Complex[0, 48] $CellContext`K0 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -240] $CellContext`K1 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -96] $CellContext`K0 $CellContext`nu 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 480] $CellContext`K1 $CellContext`nu 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -168] $CellContext`K0 $CellContext`u 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 292] $CellContext`K1 $CellContext`u 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 336] $CellContext`K0 $CellContext`nu $CellContext`u 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -584] $CellContext`K1 $CellContext`nu $CellContext`u 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 158] $CellContext`K0 $CellContext`u^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -214] $CellContext`K1 $CellContext`u^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -316] $CellContext`K0 $CellContext`nu $CellContext`u^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 428] $CellContext`K1 $CellContext`nu $CellContext`u^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -88] $CellContext`K0 $CellContext`u^3 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 104] $CellContext`K1 $CellContext`u^3 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 176] $CellContext`K0 $CellContext`nu $CellContext`u^3 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -208] $CellContext`K1 $CellContext`nu $CellContext`u^3 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 32] $CellContext`K0 $CellContext`u^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -32] $CellContext`K1 $CellContext`u^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -64] $CellContext`K0 $CellContext`nu $CellContext`u^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 64] $CellContext`K1 $CellContext`nu $CellContext`u^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 432] $CellContext`K0 $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 720] $CellContext`K1 $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -192] $CellContext`K0 $CellContext`nu $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 576] $CellContext`K1 $CellContext`nu $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -72] $CellContext`K0 $CellContext`u $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 316] $CellContext`K1 $CellContext`u $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          480] $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -904] $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 266] $CellContext`K0 $CellContext`u^2 $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -414] $CellContext`K1 $CellContext`u^2 $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -500] $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          732] $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -296] $CellContext`K0 $CellContext`u^3 $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 296] $CellContext`K1 $CellContext`u^3 $CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          464] $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -464] $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^2 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 384] $CellContext`K0 $CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 288] $CellContext`K1 $CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -96] $CellContext`K0 $CellContext`nu $CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 96] $CellContext`K1 $CellContext`nu $CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -912] $CellContext`K0 $CellContext`u $CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 24] $CellContext`K1 $CellContext`u $CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          144] $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -320] $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 1068] $CellContext`K0 $CellContext`u^2 $CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -1068] $CellContext`K1 $CellContext`u^2 $CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[
         0, -376] $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          376] $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^4 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -384] $CellContext`K0 $CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 288] $CellContext`K1 $CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 96] $CellContext`K0 $CellContext`nu $CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 96] $CellContext`K1 $CellContext`nu $CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -912] $CellContext`K0 $CellContext`u $CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -24] $CellContext`K1 $CellContext`u $CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          144] $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          320] $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -1068] $CellContext`K0 $CellContext`u^2 $CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -1068] $CellContext`K1 $CellContext`u^2 $CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          376] $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          376] $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^6 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -432] $CellContext`K0 $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 720] $CellContext`K1 $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 192] $CellContext`K0 $CellContext`nu $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 576] $CellContext`K1 $CellContext`nu $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -72] $CellContext`K0 $CellContext`u $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -316] $CellContext`K1 $CellContext`u $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          480] $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          904] $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -266] $CellContext`K0 $CellContext`u^2 $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -414] $CellContext`K1 $CellContext`u^2 $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          500] $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          732] $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -296] $CellContext`K0 $CellContext`u^3 $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -296] $CellContext`K1 $CellContext`u^3 $CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          464] $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          464] $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^8 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -48] $CellContext`K0 $CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -240] $CellContext`K1 $CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 96] $CellContext`K0 $CellContext`nu $CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 480] $CellContext`K1 $CellContext`nu $CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -168] $CellContext`K0 $CellContext`u $CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -292] $CellContext`K1 $CellContext`u $CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          336] $CellContext`K0 $CellContext`nu $CellContext`u \
$CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          584] $CellContext`K1 $CellContext`nu $CellContext`u \
$CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -158] $CellContext`K0 $CellContext`u^2 $CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -214] $CellContext`K1 $CellContext`u^2 $CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          316] $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          428] $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -88] $CellContext`K0 $CellContext`u^3 $CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -104] $CellContext`K1 $CellContext`u^3 $CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          176] $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          208] $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -32] $CellContext`K0 $CellContext`u^4 $CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, -32] $CellContext`K1 $CellContext`u^4 $CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          64] $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]] + 
       Complex[0, 
          64] $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^10 
        Log[$CellContext`b^(-1) $CellContext`pinf \
$CellContext`u/$CellContext`\[Mu]])}, -2, 4, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.916369883822385*^9, 3.916369895146052*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"d1e4a377-47e8-4e31-98b8-4a3e1ede61d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "K0"}], "+", 
       RowBox[{"6", " ", "K1"}], "+", 
       RowBox[{"5", " ", "K0", " ", "u"}], "-", 
       RowBox[{"7", " ", "K1", " ", "u"}], "-", 
       RowBox[{"4", " ", "K0", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"4", " ", "K1", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"2", " ", "K0", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"2", " ", "K1", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"7", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"7", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"2", " ", "K0", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"2", " ", "K1", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"7", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"7", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"2", " ", "K0", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"6", " ", "K1", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"5", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"7", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"4", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"4", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}]}], ")"}], " ", "\[CapitalDelta]"}], 
    RowBox[{"32", " ", "b", " ", 
     SuperscriptBox["z", "3"], " ", 
     SuperscriptBox["pinf", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1536", " ", "b", " ", 
      SuperscriptBox["z", "5"]}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", "K0"}], "-", 
       RowBox[{"120", " ", "K1"}], "-", 
       RowBox[{"48", " ", "K0", " ", "nu"}], "+", 
       RowBox[{"240", " ", "K1", " ", "nu"}], "-", 
       RowBox[{"84", " ", "K0", " ", "u"}], "+", 
       RowBox[{"146", " ", "K1", " ", "u"}], "+", 
       RowBox[{"168", " ", "K0", " ", "nu", " ", "u"}], "-", 
       RowBox[{"292", " ", "K1", " ", "nu", " ", "u"}], "+", 
       RowBox[{"79", " ", "K0", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"107", " ", "K1", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"158", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"214", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"44", " ", "K0", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"52", " ", "K1", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"88", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"104", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"16", " ", "K0", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"16", " ", "K1", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"32", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"32", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"360", " ", "K0", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"72", " ", "K1", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"96", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"288", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"396", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"662", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"240", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"452", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"421", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"495", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"250", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"366", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"148", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"148", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"232", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"232", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"336", " ", "K0", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"48", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"48", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"960", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"516", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"72", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"160", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"534", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"534", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"188", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"188", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"336", " ", "K0", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"48", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"48", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"960", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"516", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"72", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"160", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"534", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"534", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"188", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"188", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"360", " ", "K0", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"72", " ", "K1", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"96", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"288", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"396", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"662", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"240", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"452", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"421", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"495", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"250", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"366", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"148", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"148", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"232", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"232", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"24", " ", "K0", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"120", " ", "K1", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"48", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"240", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"84", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"146", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"168", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"292", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"79", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"107", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"158", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"214", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"44", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"52", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"88", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"104", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"16", " ", "K0", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"16", " ", "K1", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"32", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"32", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}]}], ")"}], " ", "\[CapitalDelta]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", " ", "b", " ", 
      SuperscriptBox["z", "3"]}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "K0"}], "+", 
       RowBox[{"6", " ", "K1"}], "+", 
       RowBox[{"5", " ", "K0", " ", "u"}], "-", 
       RowBox[{"7", " ", "K1", " ", "u"}], "-", 
       RowBox[{"4", " ", "K0", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"4", " ", "K1", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"2", " ", "K0", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"2", " ", "K1", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"7", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"7", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"2", " ", "K0", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"2", " ", "K1", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"7", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"7", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"2", " ", "K0", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"6", " ", "K1", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"5", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"7", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"4", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"4", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}]}], ")"}], " ", "\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}]}], ")"}], " ", "pinf"}]}], 
   "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"184320", " ", "b", " ", 
      SuperscriptBox["z", "7"]}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "720"}], " ", "K0"}], "+", 
       RowBox[{"5040", " ", "K1"}], "+", 
       RowBox[{"2880", " ", "K0", " ", "nu"}], "-", 
       RowBox[{"20160", " ", "K1", " ", "nu"}], "-", 
       RowBox[{"2160", " ", "K0", " ", 
        SuperscriptBox["nu", "2"]}], "+", 
       RowBox[{"15120", " ", "K1", " ", 
        SuperscriptBox["nu", "2"]}], "+", 
       RowBox[{"3240", " ", "K0", " ", "u"}], "-", 
       RowBox[{"6084", " ", "K1", " ", "u"}], "-", 
       RowBox[{"12960", " ", "K0", " ", "nu", " ", "u"}], "+", 
       RowBox[{"24336", " ", "K1", " ", "nu", " ", "u"}], "+", 
       RowBox[{"9720", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", "u"}], "-", 
       RowBox[{"18252", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", "u"}], "-", 
       RowBox[{"3222", " ", "K0", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"4644", " ", "K1", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"12888", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"18576", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"9666", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"13932", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"1947", " ", "K0", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"2493", " ", "K1", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"7788", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"9972", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"5841", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"7479", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{"840", " ", "K0", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"1000", " ", "K1", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"3360", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"4000", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"2520", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"3000", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"272", " ", "K0", " ", 
        SuperscriptBox["u", "5"]}], "-", 
       RowBox[{"304", " ", "K1", " ", 
        SuperscriptBox["u", "5"]}], "-", 
       RowBox[{"1088", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "5"]}], "+", 
       RowBox[{"1216", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "5"]}], "+", 
       RowBox[{"816", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "5"]}], "-", 
       RowBox[{"912", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "5"]}], "-", 
       RowBox[{"64", " ", "K0", " ", 
        SuperscriptBox["u", "6"]}], "+", 
       RowBox[{"64", " ", "K1", " ", 
        SuperscriptBox["u", "6"]}], "+", 
       RowBox[{"256", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "6"]}], "-", 
       RowBox[{"256", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "6"]}], "-", 
       RowBox[{"192", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "6"]}], "+", 
       RowBox[{"192", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "6"]}], "-", 
       RowBox[{"12240", " ", "K0", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"10800", " ", "K1", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"27360", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"36000", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"2160", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"10800", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"17640", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"36132", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"45360", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"93192", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"6120", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"12204", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"21126", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"30600", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"53436", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"78300", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"5202", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"8700", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"13605", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"17001", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"34620", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"44076", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"3135", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"5307", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"5796", " ", "K0", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"6460", " ", "K1", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"15216", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"17680", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"1932", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"3540", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"1328", " ", "K0", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"1328", " ", "K1", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"4928", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"4928", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"3216", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"3216", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"32400", " ", "K0", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"136080", " ", "K1", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"46080", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"17280", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"2160", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"6480", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"35640", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"10668", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"54720", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"101256", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"8280", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"16308", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"2766", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"22992", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"62148", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"99084", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"13014", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"20412", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"32991", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"37965", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"52452", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"66732", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"22131", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"17241", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"9948", " ", "K0", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"9948", " ", "K1", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"28560", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"28560", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"9780", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"9780", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"20880", " ", "K0", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"46800", " ", "K1", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"21600", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"1440", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"2160", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"2160", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"17640", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"40716", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"22320", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"32400", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"4680", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"10260", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"77022", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"125316", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"12960", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"17160", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"17190", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"22380", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"28833", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"28833", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"49140", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"49140", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"1245", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"1245", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"20880", " ", "K0", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"46800", " ", "K1", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"21600", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"1440", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"2160", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"2160", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"17640", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"40716", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"22320", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"32400", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"4680", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"10260", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"77022", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"125316", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"12960", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"17160", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"17190", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"22380", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"28833", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"28833", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"49140", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"49140", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"1245", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"1245", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"32400", " ", "K0", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"136080", " ", "K1", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"46080", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"17280", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"2160", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"6480", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"35640", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"10668", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"54720", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"101256", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"8280", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"16308", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"2766", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"22992", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"62148", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"99084", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"13014", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"20412", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"32991", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"37965", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"52452", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"66732", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"22131", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"17241", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"9948", " ", "K0", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"9948", " ", "K1", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"28560", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"28560", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"9780", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"9780", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"12240", " ", "K0", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"10800", " ", "K1", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"27360", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"36000", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"2160", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"10800", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"17640", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"36132", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"45360", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"93192", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"6120", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"12204", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"21126", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"30600", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"53436", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"78300", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"5202", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"8700", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"13605", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"17001", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"34620", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"44076", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"3135", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"5307", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"5796", " ", "K0", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"6460", " ", "K1", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"15216", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"17680", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"1932", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"3540", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"1328", " ", "K0", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"1328", " ", "K1", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"4928", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"4928", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"3216", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"3216", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"720", " ", "K0", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"5040", " ", "K1", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"2880", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"20160", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"2160", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"15120", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"3240", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"6084", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"12960", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"24336", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"9720", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"18252", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", "u", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"3222", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"4644", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"12888", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"18576", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"9666", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"13932", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"1947", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"2493", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"7788", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"9972", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"5841", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"7479", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"840", " ", "K0", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"1000", " ", "K1", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"3360", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"4000", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"2520", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"3000", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"272", " ", "K0", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"304", " ", "K1", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"1088", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"1216", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"816", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"912", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "5"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"64", " ", "K0", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"64", " ", "K1", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"256", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"256", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"192", " ", "K0", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"192", " ", "K1", " ", 
        SuperscriptBox["nu", "2"], " ", 
        SuperscriptBox["u", "6"], " ", 
        SuperscriptBox["z", "14"]}]}], ")"}], " ", "\[CapitalDelta]", " ", 
     SuperscriptBox["pinf", "2"]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"768", " ", "b", " ", 
      SuperscriptBox["z", "5"]}]], 
    RowBox[{
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", "\[CapitalDelta]", 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "32"}], " ", "K0", " ", "nu"}], "+", 
       RowBox[{"88", " ", "K1", " ", "nu"}], "+", 
       RowBox[{"24", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]"}], "-", 
       RowBox[{"120", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]"}], "-", 
       RowBox[{
       "48", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]"}], "+", 
       
       RowBox[{
       "240", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]"}], "+", 
       RowBox[{"76", " ", "K0", " ", "nu", " ", "u"}], "-", 
       RowBox[{"100", " ", "K1", " ", "nu", " ", "u"}], "-", 
       RowBox[{
       "84", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", "u"}], "+", 
       RowBox[{
       "146", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", "u"}], "+", 
       
       RowBox[{
       "168", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        "u"}], "-", 
       RowBox[{
       "292", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        "u"}], "-", 
       RowBox[{"48", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"48", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"79", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"107", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{
       "158", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
       "214", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"44", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"52", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{
       "88", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"]}], "-", 
       RowBox[{
       "104", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{
       "32", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{
       "32", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"32", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"264", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"216", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"360", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{
       "96", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
       "288", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"132", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"276", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{
       "36", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
       "158", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
       "240", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        "u", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{
       "452", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        "u", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"288", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"288", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"133", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"207", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{
       "250", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
       "366", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"148", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"148", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
       "232", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{
       "232", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"64", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"208", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"192", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"144", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{
       "48", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{
       "48", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"520", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"632", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{
       "456", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{
       "12", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{
       "72", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        "u", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{
       "160", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        "u", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"48", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"48", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"534", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"534", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{
       "188", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{
       "188", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"64", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"208", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"192", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"144", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{
       "48", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{
       "48", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"520", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"632", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{
       "456", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{
       "12", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{
       "72", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        "u", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{
       "160", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        "u", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"48", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"48", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"534", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"534", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{
       "188", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{
       "188", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"32", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"264", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"216", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"360", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{
       "96", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{
       "288", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"132", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"276", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{
       "36", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{
       "158", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{
       "240", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        "u", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{
       "452", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        "u", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"288", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"288", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"133", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"207", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{
       "250", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{
       "366", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"148", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"148", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{
       "232", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{
       "232", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"32", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"88", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"24", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"120", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{
       "48", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{
       "240", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"76", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"100", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{
       "84", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{
       "146", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", "u", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{
       "168", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        "u", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{
       "292", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        "u", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"48", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"48", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"79", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"107", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{
       "158", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{
       "214", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"44", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"52", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{
       "88", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{
       "104", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "K0", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "K1", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{
       "32", " ", "\[ImaginaryI]", " ", "K0", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{
       "32", " ", "\[ImaginaryI]", " ", "K1", " ", "nu", " ", "\[Pi]", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"48", " ", "K0", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"240", " ", "K1", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"96", " ", "K0", " ", "nu", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"480", " ", "K1", " ", "nu", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"168", " ", "K0", " ", "u", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"292", " ", "K1", " ", "u", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"336", " ", "K0", " ", "nu", " ", "u", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"584", " ", "K1", " ", "nu", " ", "u", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"158", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"214", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"316", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"428", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"88", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"104", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"176", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"208", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"32", " ", "K0", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"32", " ", "K1", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"64", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"64", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"432", " ", "K0", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"720", " ", "K1", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"192", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"576", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"72", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"316", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"480", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"904", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"266", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"414", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"500", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"732", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"296", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"296", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"464", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"464", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"384", " ", "K0", " ", 
        SuperscriptBox["z", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"288", " ", "K1", " ", 
        SuperscriptBox["z", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"96", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"96", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"912", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"24", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"144", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"320", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"1068", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"1068", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"376", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"376", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "4"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"384", " ", "K0", " ", 
        SuperscriptBox["z", "6"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"288", " ", "K1", " ", 
        SuperscriptBox["z", "6"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"96", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "6"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"96", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "6"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"912", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "6"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"24", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "6"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"144", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "6"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"320", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "6"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"1068", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"1068", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"376", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"376", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "6"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"432", " ", "K0", " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"720", " ", "K1", " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"192", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"576", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"72", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"316", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"480", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"904", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"266", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"414", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"500", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"732", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"296", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"296", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"464", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"464", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "8"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"48", " ", "K0", " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"240", " ", "K1", " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"96", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"480", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"168", " ", "K0", " ", "u", " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"292", " ", "K1", " ", "u", " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"336", " ", "K0", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"584", " ", "K1", " ", "nu", " ", "u", " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"158", " ", "K0", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"214", " ", "K1", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"316", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"428", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"88", " ", "K0", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"104", " ", "K1", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"176", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"208", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "3"], " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"32", " ", "K0", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "+", 
       RowBox[{"32", " ", "K1", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"64", " ", "K0", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}], "-", 
       RowBox[{"64", " ", "K1", " ", "nu", " ", 
        SuperscriptBox["u", "4"], " ", 
        SuperscriptBox["z", "10"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"pinf", " ", "u"}], 
          RowBox[{"b", " ", "\[Mu]"}]], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["pinf", "3"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "pinf", "]"}], "4"],
    SeriesData[$CellContext`pinf, 0, {}, -2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`pinf, 0, {Complex[0, 
      Rational[
      1, 32]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu 
    Pi $CellContext`u $CellContext`z^(-3) ((-2) $CellContext`K0 + 
     6 $CellContext`K1 + 5 $CellContext`K0 $CellContext`u - 
     7 $CellContext`K1 $CellContext`u - 4 $CellContext`K0 $CellContext`u^2 + 
     4 $CellContext`K1 $CellContext`u^2 - 2 $CellContext`K0 $CellContext`z^2 + 
     2 $CellContext`K1 $CellContext`z^2 + 
     7 $CellContext`K0 $CellContext`u $CellContext`z^2 - 
     7 $CellContext`K1 $CellContext`u $CellContext`z^2 + 
     2 $CellContext`K0 $CellContext`z^4 + 2 $CellContext`K1 $CellContext`z^4 + 
     7 $CellContext`K0 $CellContext`u $CellContext`z^4 + 
     7 $CellContext`K1 $CellContext`u $CellContext`z^4 + 
     2 $CellContext`K0 $CellContext`z^6 + 6 $CellContext`K1 $CellContext`z^6 + 
     5 $CellContext`K0 $CellContext`u $CellContext`z^6 + 
     7 $CellContext`K1 $CellContext`u $CellContext`z^6 + 
     4 $CellContext`K0 $CellContext`u^2 $CellContext`z^6 + 
     4 $CellContext`K1 $CellContext`u^2 $CellContext`z^6) $CellContext`\
\[CapitalDelta], 0, Complex[0, 
      Rational[
      1, 1536]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu 
    Pi $CellContext`u $CellContext`z^(-5) (24 $CellContext`K0 - 
     120 $CellContext`K1 - 48 $CellContext`K0 $CellContext`nu + 
     240 $CellContext`K1 $CellContext`nu - 84 $CellContext`K0 $CellContext`u + 
     146 $CellContext`K1 $CellContext`u + 
     168 $CellContext`K0 $CellContext`nu $CellContext`u - 
     292 $CellContext`K1 $CellContext`nu $CellContext`u + 
     79 $CellContext`K0 $CellContext`u^2 - 
     107 $CellContext`K1 $CellContext`u^2 - 
     158 $CellContext`K0 $CellContext`nu $CellContext`u^2 + 
     214 $CellContext`K1 $CellContext`nu $CellContext`u^2 - 
     44 $CellContext`K0 $CellContext`u^3 + 
     52 $CellContext`K1 $CellContext`u^3 + 
     88 $CellContext`K0 $CellContext`nu $CellContext`u^3 - 
     104 $CellContext`K1 $CellContext`nu $CellContext`u^3 + 
     16 $CellContext`K0 $CellContext`u^4 - 
     16 $CellContext`K1 $CellContext`u^4 - 
     32 $CellContext`K0 $CellContext`nu $CellContext`u^4 + 
     32 $CellContext`K1 $CellContext`nu $CellContext`u^4 + 
     360 $CellContext`K0 $CellContext`z^2 - 
     72 $CellContext`K1 $CellContext`z^2 - 
     96 $CellContext`K0 $CellContext`nu $CellContext`z^2 + 
     288 $CellContext`K1 $CellContext`nu $CellContext`z^2 - 
     396 $CellContext`K0 $CellContext`u $CellContext`z^2 + 
     662 $CellContext`K1 $CellContext`u $CellContext`z^2 + 
     240 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^2 - 
     452 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^2 + 
     421 $CellContext`K0 $CellContext`u^2 $CellContext`z^2 - 
     495 $CellContext`K1 $CellContext`u^2 $CellContext`z^2 - 
     250 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^2 + 
     366 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^2 - 
     148 $CellContext`K0 $CellContext`u^3 $CellContext`z^2 + 
     148 $CellContext`K1 $CellContext`u^3 $CellContext`z^2 + 
     232 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^2 - 
     232 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^2 + 
     336 $CellContext`K0 $CellContext`z^4 - 
     48 $CellContext`K0 $CellContext`nu $CellContext`z^4 + 
     48 $CellContext`K1 $CellContext`nu $CellContext`z^4 - 
     960 $CellContext`K0 $CellContext`u $CellContext`z^4 + 
     516 $CellContext`K1 $CellContext`u $CellContext`z^4 + 
     72 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^4 - 
     160 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^4 + 
     534 $CellContext`K0 $CellContext`u^2 $CellContext`z^4 - 
     534 $CellContext`K1 $CellContext`u^2 $CellContext`z^4 - 
     188 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^4 + 
     188 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^4 - 
     336 $CellContext`K0 $CellContext`z^6 + 
     48 $CellContext`K0 $CellContext`nu $CellContext`z^6 + 
     48 $CellContext`K1 $CellContext`nu $CellContext`z^6 - 
     960 $CellContext`K0 $CellContext`u $CellContext`z^6 - 
     516 $CellContext`K1 $CellContext`u $CellContext`z^6 + 
     72 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^6 + 
     160 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^6 - 
     534 $CellContext`K0 $CellContext`u^2 $CellContext`z^6 - 
     534 $CellContext`K1 $CellContext`u^2 $CellContext`z^6 + 
     188 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^6 + 
     188 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^6 - 
     360 $CellContext`K0 $CellContext`z^8 - 
     72 $CellContext`K1 $CellContext`z^8 + 
     96 $CellContext`K0 $CellContext`nu $CellContext`z^8 + 
     288 $CellContext`K1 $CellContext`nu $CellContext`z^8 - 
     396 $CellContext`K0 $CellContext`u $CellContext`z^8 - 
     662 $CellContext`K1 $CellContext`u $CellContext`z^8 + 
     240 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^8 + 
     452 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^8 - 
     421 $CellContext`K0 $CellContext`u^2 $CellContext`z^8 - 
     495 $CellContext`K1 $CellContext`u^2 $CellContext`z^8 + 
     250 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^8 + 
     366 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^8 - 
     148 $CellContext`K0 $CellContext`u^3 $CellContext`z^8 - 
     148 $CellContext`K1 $CellContext`u^3 $CellContext`z^8 + 
     232 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^8 + 
     232 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^8 - 
     24 $CellContext`K0 $CellContext`z^10 - 
     120 $CellContext`K1 $CellContext`z^10 + 
     48 $CellContext`K0 $CellContext`nu $CellContext`z^10 + 
     240 $CellContext`K1 $CellContext`nu $CellContext`z^10 - 
     84 $CellContext`K0 $CellContext`u $CellContext`z^10 - 
     146 $CellContext`K1 $CellContext`u $CellContext`z^10 + 
     168 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^10 + 
     292 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^10 - 
     79 $CellContext`K0 $CellContext`u^2 $CellContext`z^10 - 
     107 $CellContext`K1 $CellContext`u^2 $CellContext`z^10 + 
     158 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^10 + 
     214 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^10 - 
     44 $CellContext`K0 $CellContext`u^3 $CellContext`z^10 - 
     52 $CellContext`K1 $CellContext`u^3 $CellContext`z^10 + 
     88 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^10 + 
     104 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^10 - 
     16 $CellContext`K0 $CellContext`u^4 $CellContext`z^10 - 
     16 $CellContext`K1 $CellContext`u^4 $CellContext`z^10 + 
     32 $CellContext`K0 $CellContext`nu $CellContext`u^4 $CellContext`z^10 + 
     32 $CellContext`K1 $CellContext`nu $CellContext`u^4 $CellContext`z^10) \
$CellContext`\[CapitalDelta], Complex[0, 
      Rational[
      1, 16]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-3) ((-2) $CellContext`K0 + 
     6 $CellContext`K1 + 5 $CellContext`K0 $CellContext`u - 
     7 $CellContext`K1 $CellContext`u - 4 $CellContext`K0 $CellContext`u^2 + 
     4 $CellContext`K1 $CellContext`u^2 - 2 $CellContext`K0 $CellContext`z^2 + 
     2 $CellContext`K1 $CellContext`z^2 + 
     7 $CellContext`K0 $CellContext`u $CellContext`z^2 - 
     7 $CellContext`K1 $CellContext`u $CellContext`z^2 + 
     2 $CellContext`K0 $CellContext`z^4 + 2 $CellContext`K1 $CellContext`z^4 + 
     7 $CellContext`K0 $CellContext`u $CellContext`z^4 + 
     7 $CellContext`K1 $CellContext`u $CellContext`z^4 + 
     2 $CellContext`K0 $CellContext`z^6 + 6 $CellContext`K1 $CellContext`z^6 + 
     5 $CellContext`K0 $CellContext`u $CellContext`z^6 + 
     7 $CellContext`K1 $CellContext`u $CellContext`z^6 + 
     4 $CellContext`K0 $CellContext`u^2 $CellContext`z^6 + 
     4 $CellContext`K1 $CellContext`u^2 $CellContext`z^6) $CellContext`\
\[CapitalDelta] (Pi + 
     Complex[0, 2] 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]]), Complex[0, 
      Rational[
      1, 184320]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu 
    Pi $CellContext`u $CellContext`z^(-7) ((-720) $CellContext`K0 + 
     5040 $CellContext`K1 + 2880 $CellContext`K0 $CellContext`nu - 
     20160 $CellContext`K1 $CellContext`nu - 
     2160 $CellContext`K0 $CellContext`nu^2 + 
     15120 $CellContext`K1 $CellContext`nu^2 + 
     3240 $CellContext`K0 $CellContext`u - 
     6084 $CellContext`K1 $CellContext`u - 
     12960 $CellContext`K0 $CellContext`nu $CellContext`u + 
     24336 $CellContext`K1 $CellContext`nu $CellContext`u + 
     9720 $CellContext`K0 $CellContext`nu^2 $CellContext`u - 
     18252 $CellContext`K1 $CellContext`nu^2 $CellContext`u - 
     3222 $CellContext`K0 $CellContext`u^2 + 
     4644 $CellContext`K1 $CellContext`u^2 + 
     12888 $CellContext`K0 $CellContext`nu $CellContext`u^2 - 
     18576 $CellContext`K1 $CellContext`nu $CellContext`u^2 - 
     9666 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 + 
     13932 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 + 
     1947 $CellContext`K0 $CellContext`u^3 - 
     2493 $CellContext`K1 $CellContext`u^3 - 
     7788 $CellContext`K0 $CellContext`nu $CellContext`u^3 + 
     9972 $CellContext`K1 $CellContext`nu $CellContext`u^3 + 
     5841 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 - 
     7479 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 - 
     840 $CellContext`K0 $CellContext`u^4 + 
     1000 $CellContext`K1 $CellContext`u^4 + 
     3360 $CellContext`K0 $CellContext`nu $CellContext`u^4 - 
     4000 $CellContext`K1 $CellContext`nu $CellContext`u^4 - 
     2520 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 + 
     3000 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 + 
     272 $CellContext`K0 $CellContext`u^5 - 
     304 $CellContext`K1 $CellContext`u^5 - 
     1088 $CellContext`K0 $CellContext`nu $CellContext`u^5 + 
     1216 $CellContext`K1 $CellContext`nu $CellContext`u^5 + 
     816 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 - 
     912 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 - 
     64 $CellContext`K0 $CellContext`u^6 + 
     64 $CellContext`K1 $CellContext`u^6 + 
     256 $CellContext`K0 $CellContext`nu $CellContext`u^6 - 
     256 $CellContext`K1 $CellContext`nu $CellContext`u^6 - 
     192 $CellContext`K0 $CellContext`nu^2 $CellContext`u^6 + 
     192 $CellContext`K1 $CellContext`nu^2 $CellContext`u^6 - 
     12240 $CellContext`K0 $CellContext`z^2 + 
     10800 $CellContext`K1 $CellContext`z^2 + 
     27360 $CellContext`K0 $CellContext`nu $CellContext`z^2 - 
     36000 $CellContext`K1 $CellContext`nu $CellContext`z^2 - 
     2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^2 + 
     10800 $CellContext`K1 $CellContext`nu^2 $CellContext`z^2 + 
     17640 $CellContext`K0 $CellContext`u $CellContext`z^2 - 
     36132 $CellContext`K1 $CellContext`u $CellContext`z^2 - 
     45360 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^2 + 
     93192 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^2 + 
     6120 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^2 - 
     12204 $CellContext`K1 $CellContext`nu^2 $CellContext`u $CellContext`z^2 - 
     21126 $CellContext`K0 $CellContext`u^2 $CellContext`z^2 + 
     30600 $CellContext`K1 $CellContext`u^2 $CellContext`z^2 + 
     53436 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^2 - 
     78300 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^2 - 
     5202 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 $CellContext`z^2 + 
     8700 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 $CellContext`z^2 + 
     13605 $CellContext`K0 $CellContext`u^3 $CellContext`z^2 - 
     17001 $CellContext`K1 $CellContext`u^3 $CellContext`z^2 - 
     34620 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^2 + 
     44076 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^2 + 
     3135 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 $CellContext`z^2 - 
     5307 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 $CellContext`z^2 - 
     5796 $CellContext`K0 $CellContext`u^4 $CellContext`z^2 + 
     6460 $CellContext`K1 $CellContext`u^4 $CellContext`z^2 + 
     15216 $CellContext`K0 $CellContext`nu $CellContext`u^4 $CellContext`z^2 - 
     17680 $CellContext`K1 $CellContext`nu $CellContext`u^4 $CellContext`z^2 - 
     1932 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 $CellContext`z^2 + 
     3540 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 $CellContext`z^2 + 
     1328 $CellContext`K0 $CellContext`u^5 $CellContext`z^2 - 
     1328 $CellContext`K1 $CellContext`u^5 $CellContext`z^2 - 
     4928 $CellContext`K0 $CellContext`nu $CellContext`u^5 $CellContext`z^2 + 
     4928 $CellContext`K1 $CellContext`nu $CellContext`u^5 $CellContext`z^2 + 
     3216 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 $CellContext`z^2 - 
     3216 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 $CellContext`z^2 - 
     32400 $CellContext`K0 $CellContext`z^4 - 
     136080 $CellContext`K1 $CellContext`z^4 + 
     46080 $CellContext`K0 $CellContext`nu $CellContext`z^4 - 
     17280 $CellContext`K1 $CellContext`nu $CellContext`z^4 + 
     2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^4 - 
     6480 $CellContext`K1 $CellContext`nu^2 $CellContext`z^4 - 
     35640 $CellContext`K0 $CellContext`u $CellContext`z^4 + 
     10668 $CellContext`K1 $CellContext`u $CellContext`z^4 - 
     54720 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^4 + 
     101256 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^4 - 
     8280 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^4 + 
     16308 $CellContext`K1 $CellContext`nu^2 $CellContext`u $CellContext`z^4 - 
     2766 $CellContext`K0 $CellContext`u^2 $CellContext`z^4 + 
     22992 $CellContext`K1 $CellContext`u^2 $CellContext`z^4 + 
     62148 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^4 - 
     99084 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^4 + 
     13014 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^4 - 
     20412 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^4 + 32991 $CellContext`K0 $CellContext`u^3 $CellContext`z^4 - 
     37965 $CellContext`K1 $CellContext`u^3 $CellContext`z^4 - 
     52452 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^4 + 
     66732 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^4 - 
     22131 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^4 + 
     17241 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^4 - 9948 $CellContext`K0 $CellContext`u^4 $CellContext`z^4 + 
     9948 $CellContext`K1 $CellContext`u^4 $CellContext`z^4 + 
     28560 $CellContext`K0 $CellContext`nu $CellContext`u^4 $CellContext`z^4 - 
     28560 $CellContext`K1 $CellContext`nu $CellContext`u^4 $CellContext`z^4 - 
     9780 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 $CellContext`z^4 + 
     9780 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 $CellContext`z^4 - 
     20880 $CellContext`K0 $CellContext`z^6 - 
     46800 $CellContext`K1 $CellContext`z^6 + 
     21600 $CellContext`K0 $CellContext`nu $CellContext`z^6 - 
     1440 $CellContext`K1 $CellContext`nu $CellContext`z^6 + 
     2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^6 - 
     2160 $CellContext`K1 $CellContext`nu^2 $CellContext`z^6 + 
     17640 $CellContext`K0 $CellContext`u $CellContext`z^6 + 
     40716 $CellContext`K1 $CellContext`u $CellContext`z^6 - 
     22320 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^6 + 
     32400 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^6 - 
     4680 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^6 + 
     10260 $CellContext`K1 $CellContext`nu^2 $CellContext`u $CellContext`z^6 - 
     77022 $CellContext`K0 $CellContext`u^2 $CellContext`z^6 + 
     125316 $CellContext`K1 $CellContext`u^2 $CellContext`z^6 + 
     12960 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^6 - 
     17160 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^6 + 
     17190 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^6 - 
     22380 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^6 + 28833 $CellContext`K0 $CellContext`u^3 $CellContext`z^6 - 
     28833 $CellContext`K1 $CellContext`u^3 $CellContext`z^6 - 
     49140 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^6 + 
     49140 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^6 - 
     1245 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 $CellContext`z^6 + 
     1245 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 $CellContext`z^6 + 
     20880 $CellContext`K0 $CellContext`z^8 - 
     46800 $CellContext`K1 $CellContext`z^8 - 
     21600 $CellContext`K0 $CellContext`nu $CellContext`z^8 - 
     1440 $CellContext`K1 $CellContext`nu $CellContext`z^8 - 
     2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^8 - 
     2160 $CellContext`K1 $CellContext`nu^2 $CellContext`z^8 + 
     17640 $CellContext`K0 $CellContext`u $CellContext`z^8 - 
     40716 $CellContext`K1 $CellContext`u $CellContext`z^8 - 
     22320 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^8 - 
     32400 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^8 - 
     4680 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^8 - 
     10260 $CellContext`K1 $CellContext`nu^2 $CellContext`u $CellContext`z^8 + 
     77022 $CellContext`K0 $CellContext`u^2 $CellContext`z^8 + 
     125316 $CellContext`K1 $CellContext`u^2 $CellContext`z^8 - 
     12960 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^8 - 
     17160 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^8 - 
     17190 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^8 - 
     22380 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^8 + 28833 $CellContext`K0 $CellContext`u^3 $CellContext`z^8 + 
     28833 $CellContext`K1 $CellContext`u^3 $CellContext`z^8 - 
     49140 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^8 - 
     49140 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^8 - 
     1245 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 $CellContext`z^8 - 
     1245 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 $CellContext`z^8 + 
     32400 $CellContext`K0 $CellContext`z^10 - 
     136080 $CellContext`K1 $CellContext`z^10 - 
     46080 $CellContext`K0 $CellContext`nu $CellContext`z^10 - 
     17280 $CellContext`K1 $CellContext`nu $CellContext`z^10 - 
     2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^10 - 
     6480 $CellContext`K1 $CellContext`nu^2 $CellContext`z^10 - 
     35640 $CellContext`K0 $CellContext`u $CellContext`z^10 - 
     10668 $CellContext`K1 $CellContext`u $CellContext`z^10 - 
     54720 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^10 - 
     101256 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^10 - 
     8280 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^10 - 
     16308 $CellContext`K1 $CellContext`nu^2 $CellContext`u $CellContext`z^10 + 
     2766 $CellContext`K0 $CellContext`u^2 $CellContext`z^10 + 
     22992 $CellContext`K1 $CellContext`u^2 $CellContext`z^10 - 
     62148 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^10 - 
     99084 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^10 - 
     13014 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^10 - 
     20412 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^10 + 32991 $CellContext`K0 $CellContext`u^3 $CellContext`z^10 + 
     37965 $CellContext`K1 $CellContext`u^3 $CellContext`z^10 - 
     52452 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^10 - 
     66732 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^10 - 
     22131 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^10 - 
     17241 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^10 + 9948 $CellContext`K0 $CellContext`u^4 $CellContext`z^10 + 
     9948 $CellContext`K1 $CellContext`u^4 $CellContext`z^10 - 
     28560 $CellContext`K0 $CellContext`nu $CellContext`u^4 $CellContext`z^10 - 
     28560 $CellContext`K1 $CellContext`nu $CellContext`u^4 $CellContext`z^10 + 
     9780 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^10 + 
     9780 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^10 + 12240 $CellContext`K0 $CellContext`z^12 + 
     10800 $CellContext`K1 $CellContext`z^12 - 
     27360 $CellContext`K0 $CellContext`nu $CellContext`z^12 - 
     36000 $CellContext`K1 $CellContext`nu $CellContext`z^12 + 
     2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^12 + 
     10800 $CellContext`K1 $CellContext`nu^2 $CellContext`z^12 + 
     17640 $CellContext`K0 $CellContext`u $CellContext`z^12 + 
     36132 $CellContext`K1 $CellContext`u $CellContext`z^12 - 
     45360 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^12 - 
     93192 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^12 + 
     6120 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^12 + 
     12204 $CellContext`K1 $CellContext`nu^2 $CellContext`u $CellContext`z^12 + 
     21126 $CellContext`K0 $CellContext`u^2 $CellContext`z^12 + 
     30600 $CellContext`K1 $CellContext`u^2 $CellContext`z^12 - 
     53436 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^12 - 
     78300 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^12 + 
     5202 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^12 + 
     8700 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^12 + 13605 $CellContext`K0 $CellContext`u^3 $CellContext`z^12 + 
     17001 $CellContext`K1 $CellContext`u^3 $CellContext`z^12 - 
     34620 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^12 - 
     44076 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^12 + 
     3135 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^12 + 
     5307 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^12 + 5796 $CellContext`K0 $CellContext`u^4 $CellContext`z^12 + 
     6460 $CellContext`K1 $CellContext`u^4 $CellContext`z^12 - 
     15216 $CellContext`K0 $CellContext`nu $CellContext`u^4 $CellContext`z^12 - 
     17680 $CellContext`K1 $CellContext`nu $CellContext`u^4 $CellContext`z^12 + 
     1932 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^12 + 
     3540 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^12 + 1328 $CellContext`K0 $CellContext`u^5 $CellContext`z^12 + 
     1328 $CellContext`K1 $CellContext`u^5 $CellContext`z^12 - 
     4928 $CellContext`K0 $CellContext`nu $CellContext`u^5 $CellContext`z^12 - 
     4928 $CellContext`K1 $CellContext`nu $CellContext`u^5 $CellContext`z^12 + 
     3216 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^12 + 
     3216 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 \
$CellContext`z^12 + 720 $CellContext`K0 $CellContext`z^14 + 
     5040 $CellContext`K1 $CellContext`z^14 - 
     2880 $CellContext`K0 $CellContext`nu $CellContext`z^14 - 
     20160 $CellContext`K1 $CellContext`nu $CellContext`z^14 + 
     2160 $CellContext`K0 $CellContext`nu^2 $CellContext`z^14 + 
     15120 $CellContext`K1 $CellContext`nu^2 $CellContext`z^14 + 
     3240 $CellContext`K0 $CellContext`u $CellContext`z^14 + 
     6084 $CellContext`K1 $CellContext`u $CellContext`z^14 - 
     12960 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^14 - 
     24336 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^14 + 
     9720 $CellContext`K0 $CellContext`nu^2 $CellContext`u $CellContext`z^14 + 
     18252 $CellContext`K1 $CellContext`nu^2 $CellContext`u $CellContext`z^14 + 
     3222 $CellContext`K0 $CellContext`u^2 $CellContext`z^14 + 
     4644 $CellContext`K1 $CellContext`u^2 $CellContext`z^14 - 
     12888 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^14 - 
     18576 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^14 + 
     9666 $CellContext`K0 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^14 + 
     13932 $CellContext`K1 $CellContext`nu^2 $CellContext`u^2 \
$CellContext`z^14 + 1947 $CellContext`K0 $CellContext`u^3 $CellContext`z^14 + 
     2493 $CellContext`K1 $CellContext`u^3 $CellContext`z^14 - 
     7788 $CellContext`K0 $CellContext`nu $CellContext`u^3 $CellContext`z^14 - 
     9972 $CellContext`K1 $CellContext`nu $CellContext`u^3 $CellContext`z^14 + 
     5841 $CellContext`K0 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^14 + 
     7479 $CellContext`K1 $CellContext`nu^2 $CellContext`u^3 \
$CellContext`z^14 + 840 $CellContext`K0 $CellContext`u^4 $CellContext`z^14 + 
     1000 $CellContext`K1 $CellContext`u^4 $CellContext`z^14 - 
     3360 $CellContext`K0 $CellContext`nu $CellContext`u^4 $CellContext`z^14 - 
     4000 $CellContext`K1 $CellContext`nu $CellContext`u^4 $CellContext`z^14 + 
     2520 $CellContext`K0 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^14 + 
     3000 $CellContext`K1 $CellContext`nu^2 $CellContext`u^4 \
$CellContext`z^14 + 272 $CellContext`K0 $CellContext`u^5 $CellContext`z^14 + 
     304 $CellContext`K1 $CellContext`u^5 $CellContext`z^14 - 
     1088 $CellContext`K0 $CellContext`nu $CellContext`u^5 $CellContext`z^14 - 
     1216 $CellContext`K1 $CellContext`nu $CellContext`u^5 $CellContext`z^14 + 
     816 $CellContext`K0 $CellContext`nu^2 $CellContext`u^5 $CellContext`z^14 + 
     912 $CellContext`K1 $CellContext`nu^2 $CellContext`u^5 $CellContext`z^14 + 
     64 $CellContext`K0 $CellContext`u^6 $CellContext`z^14 + 
     64 $CellContext`K1 $CellContext`u^6 $CellContext`z^14 - 
     256 $CellContext`K0 $CellContext`nu $CellContext`u^6 $CellContext`z^14 - 
     256 $CellContext`K1 $CellContext`nu $CellContext`u^6 $CellContext`z^14 + 
     192 $CellContext`K0 $CellContext`nu^2 $CellContext`u^6 $CellContext`z^14 + 
     192 $CellContext`K1 $CellContext`nu^2 $CellContext`u^6 \
$CellContext`z^14) $CellContext`\[CapitalDelta], 
    Rational[1, 
      768] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-5) $CellContext`\
\[CapitalDelta] ((-32) $CellContext`K0 $CellContext`nu + 
     88 $CellContext`K1 $CellContext`nu + Complex[0, 24] $CellContext`K0 Pi + 
     Complex[0, -120] $CellContext`K1 Pi + 
     Complex[0, -48] $CellContext`K0 $CellContext`nu Pi + 
     Complex[0, 240] $CellContext`K1 $CellContext`nu Pi + 
     76 $CellContext`K0 $CellContext`nu $CellContext`u - 
     100 $CellContext`K1 $CellContext`nu $CellContext`u + 
     Complex[0, -84] $CellContext`K0 Pi $CellContext`u + 
     Complex[0, 146] $CellContext`K1 Pi $CellContext`u + 
     Complex[0, 168] $CellContext`K0 $CellContext`nu Pi $CellContext`u + 
     Complex[0, -292] $CellContext`K1 $CellContext`nu Pi $CellContext`u - 
     48 $CellContext`K0 $CellContext`nu $CellContext`u^2 + 
     48 $CellContext`K1 $CellContext`nu $CellContext`u^2 + 
     Complex[0, 79] $CellContext`K0 Pi $CellContext`u^2 + 
     Complex[0, -107] $CellContext`K1 Pi $CellContext`u^2 + 
     Complex[0, -158] $CellContext`K0 $CellContext`nu Pi $CellContext`u^2 + 
     Complex[0, 214] $CellContext`K1 $CellContext`nu Pi $CellContext`u^2 + 
     Complex[0, -44] $CellContext`K0 Pi $CellContext`u^3 + 
     Complex[0, 52] $CellContext`K1 Pi $CellContext`u^3 + 
     Complex[0, 88] $CellContext`K0 $CellContext`nu Pi $CellContext`u^3 + 
     Complex[0, -104] $CellContext`K1 $CellContext`nu Pi $CellContext`u^3 + 
     Complex[0, 16] $CellContext`K0 Pi $CellContext`u^4 + 
     Complex[0, -16] $CellContext`K1 Pi $CellContext`u^4 + 
     Complex[0, -32] $CellContext`K0 $CellContext`nu Pi $CellContext`u^4 + 
     Complex[0, 32] $CellContext`K1 $CellContext`nu Pi $CellContext`u^4 + 
     32 $CellContext`K0 $CellContext`nu $CellContext`z^2 - 
     264 $CellContext`K1 $CellContext`nu $CellContext`z^2 + 
     Complex[0, 216] $CellContext`K0 Pi $CellContext`z^2 + 
     Complex[0, 360] $CellContext`K1 Pi $CellContext`z^2 + 
     Complex[0, -96] $CellContext`K0 $CellContext`nu Pi $CellContext`z^2 + 
     Complex[0, 288] $CellContext`K1 $CellContext`nu Pi $CellContext`z^2 - 
     132 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^2 + 
     276 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^2 + 
     Complex[0, -36] $CellContext`K0 Pi $CellContext`u $CellContext`z^2 + 
     Complex[0, 158] $CellContext`K1 Pi $CellContext`u $CellContext`z^2 + 
     Complex[0, 240] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u $CellContext`z^2 + 
     Complex[0, -452] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u $CellContext`z^2 + 
     288 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^2 - 
     288 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^2 + 
     Complex[0, 133] $CellContext`K0 Pi $CellContext`u^2 $CellContext`z^2 + 
     Complex[0, -207] $CellContext`K1 Pi $CellContext`u^2 $CellContext`z^2 + 
     Complex[0, -250] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u^2 $CellContext`z^2 + 
     Complex[0, 366] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u^2 $CellContext`z^2 + 
     Complex[0, -148] $CellContext`K0 Pi $CellContext`u^3 $CellContext`z^2 + 
     Complex[0, 148] $CellContext`K1 Pi $CellContext`u^3 $CellContext`z^2 + 
     Complex[0, 232] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u^3 $CellContext`z^2 + 
     Complex[0, -232] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u^3 $CellContext`z^2 + 
     64 $CellContext`K0 $CellContext`nu $CellContext`z^4 - 
     208 $CellContext`K1 $CellContext`nu $CellContext`z^4 + 
     Complex[0, 192] $CellContext`K0 Pi $CellContext`z^4 + 
     Complex[0, 144] $CellContext`K1 Pi $CellContext`z^4 + 
     Complex[0, -48] $CellContext`K0 $CellContext`nu Pi $CellContext`z^4 + 
     Complex[0, 48] $CellContext`K1 $CellContext`nu Pi $CellContext`z^4 - 
     520 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^4 + 
     632 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^4 + 
     Complex[0, -456] $CellContext`K0 Pi $CellContext`u $CellContext`z^4 + 
     Complex[0, 12] $CellContext`K1 Pi $CellContext`u $CellContext`z^4 + 
     Complex[0, 72] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u $CellContext`z^4 + 
     Complex[0, -160] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u $CellContext`z^4 - 
     48 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^4 + 
     48 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^4 + 
     Complex[0, 534] $CellContext`K0 Pi $CellContext`u^2 $CellContext`z^4 + 
     Complex[0, -534] $CellContext`K1 Pi $CellContext`u^2 $CellContext`z^4 + 
     Complex[0, -188] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u^2 $CellContext`z^4 + 
     Complex[0, 188] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u^2 $CellContext`z^4 - 
     64 $CellContext`K0 $CellContext`nu $CellContext`z^6 - 
     208 $CellContext`K1 $CellContext`nu $CellContext`z^6 + 
     Complex[0, -192] $CellContext`K0 Pi $CellContext`z^6 + 
     Complex[0, 144] $CellContext`K1 Pi $CellContext`z^6 + 
     Complex[0, 48] $CellContext`K0 $CellContext`nu Pi $CellContext`z^6 + 
     Complex[0, 48] $CellContext`K1 $CellContext`nu Pi $CellContext`z^6 - 
     520 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^6 - 
     632 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^6 + 
     Complex[0, -456] $CellContext`K0 Pi $CellContext`u $CellContext`z^6 + 
     Complex[0, -12] $CellContext`K1 Pi $CellContext`u $CellContext`z^6 + 
     Complex[0, 72] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u $CellContext`z^6 + 
     Complex[0, 160] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u $CellContext`z^6 + 
     48 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^6 + 
     48 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^6 + 
     Complex[0, -534] $CellContext`K0 Pi $CellContext`u^2 $CellContext`z^6 + 
     Complex[0, -534] $CellContext`K1 Pi $CellContext`u^2 $CellContext`z^6 + 
     Complex[0, 188] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u^2 $CellContext`z^6 + 
     Complex[0, 188] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u^2 $CellContext`z^6 - 
     32 $CellContext`K0 $CellContext`nu $CellContext`z^8 - 
     264 $CellContext`K1 $CellContext`nu $CellContext`z^8 + 
     Complex[0, -216] $CellContext`K0 Pi $CellContext`z^8 + 
     Complex[0, 360] $CellContext`K1 Pi $CellContext`z^8 + 
     Complex[0, 96] $CellContext`K0 $CellContext`nu Pi $CellContext`z^8 + 
     Complex[0, 288] $CellContext`K1 $CellContext`nu Pi $CellContext`z^8 - 
     132 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^8 - 
     276 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^8 + 
     Complex[0, -36] $CellContext`K0 Pi $CellContext`u $CellContext`z^8 + 
     Complex[0, -158] $CellContext`K1 Pi $CellContext`u $CellContext`z^8 + 
     Complex[0, 240] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u $CellContext`z^8 + 
     Complex[0, 452] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u $CellContext`z^8 - 
     288 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^8 - 
     288 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^8 + 
     Complex[0, -133] $CellContext`K0 Pi $CellContext`u^2 $CellContext`z^8 + 
     Complex[0, -207] $CellContext`K1 Pi $CellContext`u^2 $CellContext`z^8 + 
     Complex[0, 250] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u^2 $CellContext`z^8 + 
     Complex[0, 366] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u^2 $CellContext`z^8 + 
     Complex[0, -148] $CellContext`K0 Pi $CellContext`u^3 $CellContext`z^8 + 
     Complex[0, -148] $CellContext`K1 Pi $CellContext`u^3 $CellContext`z^8 + 
     Complex[0, 232] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u^3 $CellContext`z^8 + 
     Complex[0, 232] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u^3 $CellContext`z^8 + 
     32 $CellContext`K0 $CellContext`nu $CellContext`z^10 + 
     88 $CellContext`K1 $CellContext`nu $CellContext`z^10 + 
     Complex[0, -24] $CellContext`K0 Pi $CellContext`z^10 + 
     Complex[0, -120] $CellContext`K1 Pi $CellContext`z^10 + 
     Complex[0, 48] $CellContext`K0 $CellContext`nu Pi $CellContext`z^10 + 
     Complex[0, 240] $CellContext`K1 $CellContext`nu Pi $CellContext`z^10 + 
     76 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^10 + 
     100 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^10 + 
     Complex[0, -84] $CellContext`K0 Pi $CellContext`u $CellContext`z^10 + 
     Complex[0, -146] $CellContext`K1 Pi $CellContext`u $CellContext`z^10 + 
     Complex[0, 168] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u $CellContext`z^10 + 
     Complex[0, 292] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u $CellContext`z^10 + 
     48 $CellContext`K0 $CellContext`nu $CellContext`u^2 $CellContext`z^10 + 
     48 $CellContext`K1 $CellContext`nu $CellContext`u^2 $CellContext`z^10 + 
     Complex[0, -79] $CellContext`K0 Pi $CellContext`u^2 $CellContext`z^10 + 
     Complex[0, -107] $CellContext`K1 Pi $CellContext`u^2 $CellContext`z^10 + 
     Complex[0, 158] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u^2 $CellContext`z^10 + 
     Complex[0, 214] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u^2 $CellContext`z^10 + 
     Complex[0, -44] $CellContext`K0 Pi $CellContext`u^3 $CellContext`z^10 + 
     Complex[0, -52] $CellContext`K1 Pi $CellContext`u^3 $CellContext`z^10 + 
     Complex[0, 88] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u^3 $CellContext`z^10 + 
     Complex[0, 104] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u^3 $CellContext`z^10 + 
     Complex[0, -16] $CellContext`K0 Pi $CellContext`u^4 $CellContext`z^10 + 
     Complex[0, -16] $CellContext`K1 Pi $CellContext`u^4 $CellContext`z^10 + 
     Complex[0, 32] $CellContext`K0 $CellContext`nu 
      Pi $CellContext`u^4 $CellContext`z^10 + 
     Complex[0, 32] $CellContext`K1 $CellContext`nu 
      Pi $CellContext`u^4 $CellContext`z^10 - 48 $CellContext`K0 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 240 $CellContext`K1 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 96 $CellContext`K0 $CellContext`nu 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 480 $CellContext`K1 $CellContext`nu 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 168 $CellContext`K0 $CellContext`u 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 292 $CellContext`K1 $CellContext`u 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 336 $CellContext`K0 $CellContext`nu $CellContext`u 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 584 $CellContext`K1 $CellContext`nu $CellContext`u 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 158 $CellContext`K0 $CellContext`u^2 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 214 $CellContext`K1 $CellContext`u^2 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 316 $CellContext`K0 $CellContext`nu $CellContext`u^2 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 428 $CellContext`K1 $CellContext`nu $CellContext`u^2 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 88 $CellContext`K0 $CellContext`u^3 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 104 $CellContext`K1 $CellContext`u^3 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 176 $CellContext`K0 $CellContext`nu $CellContext`u^3 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 208 $CellContext`K1 $CellContext`nu $CellContext`u^3 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 32 $CellContext`K0 $CellContext`u^4 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 32 $CellContext`K1 $CellContext`u^4 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 64 $CellContext`K0 $CellContext`nu $CellContext`u^4 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 64 $CellContext`K1 $CellContext`nu $CellContext`u^4 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 432 $CellContext`K0 $CellContext`z^2 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 720 $CellContext`K1 $CellContext`z^2 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 192 $CellContext`K0 $CellContext`nu $CellContext`z^2 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 576 $CellContext`K1 $CellContext`nu $CellContext`z^2 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 72 $CellContext`K0 $CellContext`u $CellContext`z^2 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 316 $CellContext`K1 $CellContext`u $CellContext`z^2 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 480 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^2 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 904 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^2 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 266 $CellContext`K0 $CellContext`u^2 $CellContext`z^2 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 414 $CellContext`K1 $CellContext`u^2 $CellContext`z^2 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 500 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^2 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 732 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^2 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 296 $CellContext`K0 $CellContext`u^3 $CellContext`z^2 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 296 $CellContext`K1 $CellContext`u^3 $CellContext`z^2 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 464 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^2 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 464 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^2 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 384 $CellContext`K0 $CellContext`z^4 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 288 $CellContext`K1 $CellContext`z^4 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 96 $CellContext`K0 $CellContext`nu $CellContext`z^4 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 96 $CellContext`K1 $CellContext`nu $CellContext`z^4 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 912 $CellContext`K0 $CellContext`u $CellContext`z^4 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 24 $CellContext`K1 $CellContext`u $CellContext`z^4 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 144 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^4 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 320 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^4 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 1068 $CellContext`K0 $CellContext`u^2 $CellContext`z^4 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 1068 $CellContext`K1 $CellContext`u^2 $CellContext`z^4 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 376 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^4 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 376 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^4 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 384 $CellContext`K0 $CellContext`z^6 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 288 $CellContext`K1 $CellContext`z^6 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 96 $CellContext`K0 $CellContext`nu $CellContext`z^6 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 96 $CellContext`K1 $CellContext`nu $CellContext`z^6 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 912 $CellContext`K0 $CellContext`u $CellContext`z^6 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 24 $CellContext`K1 $CellContext`u $CellContext`z^6 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 144 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^6 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 320 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^6 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 1068 $CellContext`K0 $CellContext`u^2 $CellContext`z^6 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 1068 $CellContext`K1 $CellContext`u^2 $CellContext`z^6 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 376 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^6 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 376 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^6 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 432 $CellContext`K0 $CellContext`z^8 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 720 $CellContext`K1 $CellContext`z^8 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 192 $CellContext`K0 $CellContext`nu $CellContext`z^8 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 576 $CellContext`K1 $CellContext`nu $CellContext`z^8 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 72 $CellContext`K0 $CellContext`u $CellContext`z^8 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 316 $CellContext`K1 $CellContext`u $CellContext`z^8 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 480 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^8 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 904 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^8 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 266 $CellContext`K0 $CellContext`u^2 $CellContext`z^8 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 414 $CellContext`K1 $CellContext`u^2 $CellContext`z^8 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 500 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^8 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 732 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^8 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 296 $CellContext`K0 $CellContext`u^3 $CellContext`z^8 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 296 $CellContext`K1 $CellContext`u^3 $CellContext`z^8 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 464 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^8 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 464 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^8 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 48 $CellContext`K0 $CellContext`z^10 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 240 $CellContext`K1 $CellContext`z^10 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 96 $CellContext`K0 $CellContext`nu $CellContext`z^10 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 480 $CellContext`K1 $CellContext`nu $CellContext`z^10 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 168 $CellContext`K0 $CellContext`u $CellContext`z^10 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 292 $CellContext`K1 $CellContext`u $CellContext`z^10 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 336 $CellContext`K0 $CellContext`nu $CellContext`u $CellContext`z^10 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 584 $CellContext`K1 $CellContext`nu $CellContext`u $CellContext`z^10 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 158 $CellContext`K0 $CellContext`u^2 $CellContext`z^10 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 214 $CellContext`K1 $CellContext`u^2 $CellContext`z^10 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 316 $CellContext`K0 $CellContext`nu $CellContext`u^2 \
$CellContext`z^10 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 428 $CellContext`K1 $CellContext`nu $CellContext`u^2 \
$CellContext`z^10 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 88 $CellContext`K0 $CellContext`u^3 $CellContext`z^10 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 104 $CellContext`K1 $CellContext`u^3 $CellContext`z^10 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 176 $CellContext`K0 $CellContext`nu $CellContext`u^3 \
$CellContext`z^10 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 208 $CellContext`K1 $CellContext`nu $CellContext`u^3 \
$CellContext`z^10 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 32 $CellContext`K0 $CellContext`u^4 $CellContext`z^10 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] + 32 $CellContext`K1 $CellContext`u^4 $CellContext`z^10 
      Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 64 $CellContext`K0 $CellContext`nu $CellContext`u^4 \
$CellContext`z^10 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]] - 64 $CellContext`K1 $CellContext`nu $CellContext`u^4 \
$CellContext`z^10 
     Log[$CellContext`b^(-1) $CellContext`pinf $CellContext`u/$CellContext`\
\[Mu]])}, -2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9163698863600492`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"201456b2-72be-431d-bf3e-2bc81df95622"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalW]", 
    RowBox[{"1", "-", "loop", " ", "-", " ", "fin"}]], TraditionalForm]],
  ExpressionUUID->"eb54a4cf-c8f8-4865-a5e5-02a6db0b5683"],
 ": Finite part"
}], "Subsection",
 CellChangeTimes->{{3.915289201663404*^9, 3.915289220777165*^9}, {
  3.91624747411418*^9, 3.916247478585762*^9}, {3.916251087162692*^9, 
  3.9162510871627502`*^9}, {3.91625117443475*^9, 3.916251174434784*^9}, {
  3.916370063790551*^9, 
  3.9163700637906017`*^9}},ExpressionUUID->"22f9143d-fbe5-43de-a7ab-\
e121115051a8"],

Cell[CellGroupData[{

Cell["Even", "Subsubsection",
 CellChangeTimes->{{3.915289223103675*^9, 
  3.915289225975774*^9}},ExpressionUUID->"74d55ede-0753-4ae7-acfd-\
2a92ee785e84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finEven", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "u"}]], " ", 
          SuperscriptBox["G", "2"], " ", 
          SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "u"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], ")"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"b", " ", "u", " ", 
          SuperscriptBox["z", "2"]}], ")"}], " ", "pinf"}]]}], "+", 
     FractionBox[
      RowBox[{"5", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "K1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "u"}], ")"}], " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
         RowBox[{"K0", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], "2"], "+", 
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"24", " ", "b", " ", 
       SuperscriptBox["z", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "u"}]], " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"18", " ", "nu"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"4", " ", "nu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "u"}], ")"}]}], "+", 
            RowBox[{"5", " ", "u"}]}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"2", " ", "nu"}]}], ")"}], " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", " ", "nu"}]}], ")"}]}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"36", " ", "nu"}], "+", 
               RowBox[{"2", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"13", " ", "u"}], "-", 
                  RowBox[{"24", " ", "nu", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "u"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "nu"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"u", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"u", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "u"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], " ", 
          SuperscriptBox["z", "8"]}]}], ")"}], " ", "pinf"}], 
      RowBox[{"16", " ", "b", " ", "u", " ", 
       SuperscriptBox["z", "4"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2880", " ", "b", " ", 
        SuperscriptBox["z", "4"]}]], 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"88", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "nu"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"59", "+", 
                  RowBox[{"95", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"88", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "88"}], "+", 
               RowBox[{"327", " ", "nu"}]}], ")"}], " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "8"]}], ")"}]}], "-", 
            RowBox[{"4", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"638", "+", 
               RowBox[{"479", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2610", " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"479", " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{"638", " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "nu", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"2573", "+", 
               RowBox[{"4124", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"1550", " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"4124", " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{"2573", " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "440"}], "+", 
               RowBox[{"1383", " ", "nu"}], "+", 
               RowBox[{
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "466"}], "+", 
                  RowBox[{"2436", " ", "nu"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "440"}], "+", 
                    RowBox[{"1383", " ", "nu"}]}], ")"}], " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", "K0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "264"}], "+", 
               RowBox[{"771", " ", "nu"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "82"}], "+", 
                  RowBox[{"625", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "88"}], "+", 
                  RowBox[{"257", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "88"}], "+", 
               RowBox[{"327", " ", "nu"}]}], ")"}], " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "8"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"243", " ", "nu", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["z", "4"]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"75", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"22", " ", 
                   SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"176", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "nu"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "233"}], "+", 
                  RowBox[{"1218", " ", "nu"}], "+", 
                  RowBox[{
                   SuperscriptBox["z", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "233"}], "+", 
                    RowBox[{"1218", " ", "nu"}], "+", 
                    RowBox[{"176", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "nu"}]}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["pinf", "2"]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6720", " ", 
        RowBox[{"(", 
         RowBox[{"b", " ", "u", " ", 
          SuperscriptBox["z", "6"]}], ")"}]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "u"}]], " ", 
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "945"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "nu"}], ")"}], " ", "nu"}]}], 
             ")"}]}], "+", 
           RowBox[{"315", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["nu", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "u"}], ")"}]}], "+", 
              RowBox[{"5", " ", "u"}], "-", 
              RowBox[{"nu", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"17", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"315", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"nu", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"5", " ", "nu"}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"630", " ", "nu", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"5", " ", "nu"}]}], ")"}], " ", "u"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"856", "+", 
                 RowBox[{"315", " ", "nu", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "nu"}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox["u", "2"]}]}], ")"}], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"2", " ", "u", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"315", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"3", " ", "nu"}]}], ")"}]}], "+", 
              RowBox[{"945", " ", "nu", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"15", " ", "u"}]}], ")"}], " ", "u"}], "+", 
              RowBox[{"u", " ", 
               RowBox[{"(", 
                RowBox[{"137", "+", 
                 RowBox[{"6437", " ", "u"}]}], ")"}]}], "+", 
              RowBox[{"630", " ", 
               SuperscriptBox["nu", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "u"}], ")"}], " ", "u"}]}], 
                ")"}]}]}], ")"}], " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"315", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"9", " ", "nu"}]}], ")"}]}], "-", 
              RowBox[{"630", " ", "nu", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", "u", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["u", "2"]}], "+", 
                 RowBox[{"45", " ", 
                  SuperscriptBox["u", "3"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1575"}], "+", 
                 RowBox[{"u", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "719"}], "+", 
                    RowBox[{"u", " ", 
                    RowBox[{"(", 
                    RowBox[{"662", "+", 
                    RowBox[{"4267", " ", "u"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"105", " ", 
               SuperscriptBox["nu", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "15"}], "+", 
                 RowBox[{"2", " ", "u", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "30"}], "+", 
                    RowBox[{"u", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "48"}], "+", 
                    RowBox[{"u", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "58"}], "+", 
                    RowBox[{"47", " ", "u"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"210", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "nu"}], ")"}]}], "-", 
              RowBox[{"35", " ", "nu", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{"39", "+", 
                 RowBox[{"2", " ", "u", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "u"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"45", "+", 
                    RowBox[{"2", " ", "u"}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"u", " ", 
               RowBox[{"(", 
                RowBox[{"105", "+", 
                 RowBox[{"2", " ", "u", " ", 
                  RowBox[{"(", 
                   RowBox[{"315", "+", 
                    RowBox[{"u", " ", 
                    RowBox[{"(", 
                    RowBox[{"385", "+", 
                    RowBox[{"280", " ", "u"}], "+", 
                    RowBox[{"246", " ", 
                    SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"70", " ", 
               SuperscriptBox["nu", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"u", " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "+", 
                    RowBox[{"2", " ", "u", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"u", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", "u", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "u"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"21", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "nu"}], ")"}], " ", "nu"}]}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"45", "+", 
              RowBox[{"2", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{"45", "+", 
                 RowBox[{"u", " ", 
                  RowBox[{"(", 
                   RowBox[{"45", "+", 
                    RowBox[{"u", " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "+", 
                    RowBox[{"u", " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"2", " ", "u", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "u"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["z", "12"]}]}], ")"}]}], ")"}], " ", 
       SuperscriptBox["pinf", "3"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "pinf", "]"}], "4"],
      SeriesData[$CellContext`pinf, 0, {}, -1, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`pinf, 0, {
     Rational[-3, 4] $CellContext`b^(-1) 
      E^(-$CellContext`u) $CellContext`G^2 $CellContext`M^3 $CellContext`nu 
      Pi $CellContext`u^(-1) $CellContext`z^(-2) (-1 + (1 + 
         2 $CellContext`u (1 + $CellContext`u)) $CellContext`z^4), 
      Complex[0, 
        Rational[
        5, 24]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-2) (
       2 $CellContext`K1 (-1 + $CellContext`u + (
           1 + $CellContext`u) $CellContext`z^4) + $CellContext`K0 ((
           1 + $CellContext`z^2)^2 + 
         2 $CellContext`u (-1 + $CellContext`z^4))), 
      Rational[1, 16] $CellContext`b^(-1) 
      E^(-$CellContext`u) $CellContext`G^2 $CellContext`M^3 $CellContext`nu 
      Pi $CellContext`u^(-1) $CellContext`z^(-4) (-6 + 18 $CellContext`nu + 
       3 (3 - 4 $CellContext`nu (-1 + $CellContext`u) + 
         5 $CellContext`u) $CellContext`z^2 - 
       6 (-5 + 2 $CellContext`nu) $CellContext`u (
        1 + $CellContext`u) $CellContext`z^4 + ((-3) (3 + 
           4 $CellContext`nu) + $CellContext`u (-3 - 36 $CellContext`nu + 
           2 $CellContext`u (6 + 13 $CellContext`u - 
             24 $CellContext`nu (1 + $CellContext`u)))) $CellContext`z^6 - 
       2 (-1 + 3 $CellContext`nu) (3 + 
        2 $CellContext`u (
          3 + $CellContext`u (
            3 + $CellContext`u (2 + $CellContext`u)))) $CellContext`z^8), 
      Complex[0, 
        Rational[
        1, 2880]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-4) ($CellContext`K1 (
         24 (-1 + $CellContext`z^4) (88 (-1 + 3 $CellContext`nu) + 
           3 (59 + 95 $CellContext`nu) $CellContext`z^2 + 
           88 (-1 + 3 $CellContext`nu) $CellContext`z^4) + 
         8 (-88 + 327 $CellContext`nu) $CellContext`u^3 (
           1 + $CellContext`z^8) - 
         4 $CellContext`u (638 + 479 $CellContext`z^2 + 2610 $CellContext`z^4 + 
          479 $CellContext`z^6 + 638 $CellContext`z^8) + 
         3 $CellContext`nu $CellContext`u (2573 + 4124 $CellContext`z^2 + 
           1550 $CellContext`z^4 + 4124 $CellContext`z^6 + 
           2573 $CellContext`z^8) + 
         4 $CellContext`u^2 (-1 + $CellContext`z^4) (-440 + 
           1383 $CellContext`nu + $CellContext`z^2 (-466 + 
             2436 $CellContext`nu + (-440 + 
               1383 $CellContext`nu) $CellContext`z^2))) + 
       2 $CellContext`K0 (
         3 $CellContext`u (-1 + $CellContext`z^4) (-264 + 771 $CellContext`nu + 
           2 (-82 + 625 $CellContext`nu) $CellContext`z^2 + 
           3 (-88 + 257 $CellContext`nu) $CellContext`z^4) + 
         4 (-88 + 
           327 $CellContext`nu) $CellContext`u^3 (-1 + $CellContext`z^8) + 
         3 (1 + $CellContext`z^2)^2 (
           243 $CellContext`nu (1 + $CellContext`z^4) - 
           4 (22 + 75 $CellContext`z^2 + 22 $CellContext`z^4)) + 
         4 $CellContext`u^2 (
           176 (-1 + 3 $CellContext`nu) + $CellContext`z^2 (-233 + 
             1218 $CellContext`nu + $CellContext`z^4 (-233 + 
               1218 $CellContext`nu + 
               176 (-1 + 3 $CellContext`nu) $CellContext`z^2))))), 
      Rational[-1, 6720] $CellContext`b^(-1) 
      E^(-$CellContext`u) $CellContext`G^2 $CellContext`M^3 $CellContext`nu 
      Pi $CellContext`u^(-1) $CellContext`z^(-6) ((-945) (1 + 
         5 (-1 + $CellContext`nu) $CellContext`nu) + 
       315 (2 + 2 $CellContext`nu^2 (-2 + $CellContext`u) + 
         5 $CellContext`u - $CellContext`nu (2 + 
          17 $CellContext`u)) $CellContext`z^2 + (
         315 (5 + $CellContext`nu (-9 + 5 $CellContext`nu)) - 
         630 $CellContext`nu (3 + 5 $CellContext`nu) $CellContext`u + 
         2 (856 + 315 $CellContext`nu (
             4 + $CellContext`nu)) $CellContext`u^2) $CellContext`z^4 + 
       2 $CellContext`u (315 (-5 + 3 $CellContext`nu) + 
         945 $CellContext`nu (1 - 
           15 $CellContext`u) $CellContext`u + $CellContext`u (137 + 
           6437 $CellContext`u) + 
         630 $CellContext`nu^2 (-3 + (-3 + $CellContext`u) $CellContext`u)) \
$CellContext`z^6 + (315 (-5 + 9 $CellContext`nu) - 
         630 $CellContext`nu $CellContext`u (-6 + $CellContext`u + 
          4 $CellContext`u^2 + 45 $CellContext`u^3) + 
         2 $CellContext`u (-1575 + $CellContext`u (-719 + $CellContext`u (662 + 
               4267 $CellContext`u))) + 
         105 $CellContext`nu^2 (-15 + 
           2 $CellContext`u (-30 + $CellContext`u (-48 + $CellContext`u (-58 + 
                 47 $CellContext`u))))) $CellContext`z^8 + 
       3 (210 (-1 + $CellContext`nu) - 
         35 $CellContext`nu $CellContext`u (39 + 
          2 $CellContext`u (1 + $CellContext`u) (45 + 2 $CellContext`u + 
            30 $CellContext`u^2)) + $CellContext`u (105 + 
           2 $CellContext`u (
             315 + $CellContext`u (385 + 280 $CellContext`u + 
               246 $CellContext`u^2))) + 
         70 $CellContext`nu^2 (
           6 + $CellContext`u (15 + 
             2 $CellContext`u (
               9 + $CellContext`u (7 + 
                 4 $CellContext`u (1 + 
                   3 $CellContext`u)))))) $CellContext`z^10 + 
       21 (1 + 5 (-1 + $CellContext`nu) $CellContext`nu) (45 + 
         2 $CellContext`u (
           45 + $CellContext`u (
             45 + $CellContext`u (
               30 + $CellContext`u (15 + 
                 2 $CellContext`u (
                   3 + $CellContext`u)))))) $CellContext`z^12)}, -1, 4, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.916369975775935*^9, 3.916369979073299*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"f18f6ff9-16c1-4eed-b744-ebf77ec407b6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd", "Subsubsection",
 CellChangeTimes->{{3.9152892273330708`*^9, 
  3.915289227666079*^9}},ExpressionUUID->"b3898f33-c08d-4eeb-aa0a-\
3228e4781c36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finOdd", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "u"}]], " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}]}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "u"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["u", "2"]}]}], ")"}], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"u", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "u"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["z", "6"]}]}], ")"}], " ", "\[CapitalDelta]"}], 
      RowBox[{"16", " ", "b", " ", "u", " ", 
       SuperscriptBox["z", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"67", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"u", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"4", " ", "u"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"134", "-", 
               RowBox[{"325", " ", "u"}]}], ")"}], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"134", "+", 
               RowBox[{"325", " ", "u"}]}], ")"}], " ", 
             SuperscriptBox["z", "4"]}], "+", 
            RowBox[{"67", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"u", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"4", " ", "u"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["z", "6"]}]}], ")"}]}], "+", 
         RowBox[{"K0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"134", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"5", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"67", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"67", " ", 
                SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
            RowBox[{"268", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "6"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       "\[CapitalDelta]", " ", "pinf"}], 
      RowBox[{"480", " ", "b", " ", 
       SuperscriptBox["z", "3"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"64", " ", "b", " ", "u", " ", 
        SuperscriptBox["z", "5"]}]], 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "u"}]], " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "15"}], "+", 
         RowBox[{"30", " ", "nu"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"nu", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "u"}]}], ")"}]}], "+", 
            RowBox[{"5", " ", "u"}]}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", "u"}]}], ")"}]}]}], 
           ")"}], " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "nu"}], ")"}], " ", "u"}], "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["u", "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "nu"}], ")"}]}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"12", " ", "u"}], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox["u", "2"]}], "-", 
               RowBox[{"23", " ", 
                SuperscriptBox["u", "3"]}], "+", 
               RowBox[{"6", " ", "nu", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"5", " ", "u"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"u", " ", 
                RowBox[{"(", 
                 RowBox[{"15", "+", 
                  RowBox[{"u", " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"u", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "u"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["z", "10"]}]}], ")"}], " ", "\[CapitalDelta]", " ", 
       SuperscriptBox["pinf", "2"]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"80640", " ", "b", " ", 
        SuperscriptBox["z", "5"]}]], 
      RowBox[{
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1795"}], "+", 
               RowBox[{"3521", " ", "nu"}], "+", 
               RowBox[{"47", " ", 
                RowBox[{"(", 
                 RowBox[{"164", "+", 
                  RowBox[{"35", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"5378", " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"47", " ", 
                RowBox[{"(", 
                 RowBox[{"164", "+", 
                  RowBox[{"35", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1795"}], "+", 
                  RowBox[{"3521", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26207"}], "+", 
               RowBox[{"51583", " ", "nu"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "21673"}], "+", 
                  RowBox[{"77133", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "57990"}], "+", 
                  RowBox[{"211414", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "21673"}], "+", 
                  RowBox[{"77133", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "26207"}], "+", 
                  RowBox[{"51583", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "38413"}], "+", 
               RowBox[{"77819", " ", "nu"}], "+", 
               RowBox[{"28", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "599"}], "+", 
                  RowBox[{"3481", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8017"}], "+", 
                  RowBox[{"3375", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"28", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "599"}], "+", 
                  RowBox[{"3481", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "38413"}], "+", 
                  RowBox[{"77819", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "359"}], "+", 
               RowBox[{"1057", " ", "nu"}]}], ")"}], " ", 
             SuperscriptBox["u", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "10"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"4667", "-", 
               RowBox[{"10213", " ", "nu"}], "+", 
               RowBox[{
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9507", "-", 
                  RowBox[{"31157", " ", "nu"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9507"}], "+", 
                    RowBox[{"31157", " ", "nu"}]}], ")"}], " ", 
                   SuperscriptBox["z", "6"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4667"}], "+", 
                    RowBox[{"10213", " ", "nu"}]}], ")"}], " ", 
                   SuperscriptBox["z", "8"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"K0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "359"}], "+", 
               RowBox[{"1057", " ", "nu"}]}], ")"}], " ", 
             SuperscriptBox["u", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "10"]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "359"}], "+", 
               RowBox[{"616", " ", "nu"}], "+", 
               RowBox[{
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2633"}], "+", 
                  RowBox[{"763", " ", "nu"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "359"}], "+", 
                    RowBox[{"616", " ", "nu"}]}], ")"}], " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"84", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "359"}], "+", 
               RowBox[{"679", " ", "nu"}], "+", 
               RowBox[{
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"336", "+", 
                  RowBox[{"537", " ", "nu"}], "+", 
                  RowBox[{"66", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"6", " ", "nu"}]}], ")"}], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["z", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"336", "+", 
                    RowBox[{"537", " ", "nu"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "359"}], "+", 
                    RowBox[{"679", " ", "nu"}]}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3949"}], "+", 
               RowBox[{"8099", " ", "nu"}], "+", 
               RowBox[{
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9507"}], "+", 
                  RowBox[{"31157", " ", "nu"}], "+", 
                  RowBox[{
                   SuperscriptBox["z", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9507"}], "+", 
                    RowBox[{"31157", " ", "nu"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3949"}], "+", 
                    RowBox[{"8099", " ", "nu"}]}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "28361"}], "+", 
               RowBox[{"55279", " ", "nu"}], "+", 
               RowBox[{
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "64532"}], "+", 
                  RowBox[{"168252", " ", "nu"}], "+", 
                  RowBox[{
                   SuperscriptBox["z", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "193542"}], "+", 
                    RowBox[{"312970", " ", "nu"}], "+", 
                    RowBox[{
                    SuperscriptBox["z", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "64532"}], "+", 
                    RowBox[{"168252", " ", "nu"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28361"}], "+", 
                    RowBox[{"55279", " ", "nu"}]}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       "\[CapitalDelta]", " ", 
       SuperscriptBox["pinf", "3"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "pinf", "]"}], "4"],
      SeriesData[$CellContext`pinf, 0, {}, 0, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`pinf, 0, {Complex[0, 
        Rational[3, 16]] $CellContext`b^(-1) 
      E^(-$CellContext`u) $CellContext`G^2 $CellContext`M^3 $CellContext`nu 
      Pi $CellContext`u^(-1) $CellContext`z^(-3) (
       3 + (1 - 2 $CellContext`u) $CellContext`z^2 + (1 + 4 $CellContext`u + 
         6 $CellContext`u^2) $CellContext`z^4 + (3 + 
         2 $CellContext`u (
           3 + $CellContext`u (3 + 
             2 $CellContext`u))) $CellContext`z^6) $CellContext`\
\[CapitalDelta], 
      Rational[1, 
        480] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-3) ($CellContext`K1 (
         67 (6 + $CellContext`u (-7 + 4 $CellContext`u)) + (134 - 
           325 $CellContext`u) $CellContext`z^2 + (134 + 
           325 $CellContext`u) $CellContext`z^4 + 
         67 (6 + $CellContext`u (7 + 
             4 $CellContext`u)) $CellContext`z^6) + $CellContext`K0 (
         134 (-1 + $CellContext`z^2) (1 + $CellContext`z^2)^2 + 
         5 $CellContext`u (1 + $CellContext`z^2) (67 - 2 $CellContext`z^2 + 
           67 $CellContext`z^4) + 
         268 $CellContext`u^2 (-1 + $CellContext`z^6))) $CellContext`\
\[CapitalDelta], Complex[0, 
        Rational[1, 64]] $CellContext`b^(-1) 
      E^(-$CellContext`u) $CellContext`G^2 $CellContext`M^3 $CellContext`nu 
      Pi $CellContext`u^(-1) $CellContext`z^(-5) (-15 + 30 $CellContext`nu + 
       6 (3 + $CellContext`nu (3 - 2 $CellContext`u) + 
         5 $CellContext`u) $CellContext`z^2 + 
       3 (3 + 2 $CellContext`u (
           1 + (-9 + 2 $CellContext`nu) $CellContext`u)) $CellContext`z^4 + (
         9 + 4 $CellContext`u (3 + 3 (-4 + $CellContext`nu) $CellContext`u + 
           7 (-5 + 2 $CellContext`nu) $CellContext`u^2)) $CellContext`z^6 + 
       2 (9 (1 + $CellContext`nu) + $CellContext`u (3 - 12 $CellContext`u - 
           18 $CellContext`u^2 - 23 $CellContext`u^3 + 
           6 $CellContext`nu (4 + 5 $CellContext`u) (
             1 + $CellContext`u^2))) $CellContext`z^8 + (-1 + 
         2 $CellContext`nu) (15 + 
         2 $CellContext`u (
           15 + $CellContext`u (
             15 + $CellContext`u (
               10 + $CellContext`u (5 + 
                 2 $CellContext`u))))) $CellContext`z^10) $CellContext`\
\[CapitalDelta], 
      Rational[1, 
        80640] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-5) ($CellContext`K1 (
         24 (1 + $CellContext`z^2) (-1795 + 3521 $CellContext`nu + 
           47 (164 + 35 $CellContext`nu) $CellContext`z^2 - 
           5378 $CellContext`z^4 + 
           47 (164 + 35 $CellContext`nu) $CellContext`z^6 + (-1795 + 
             3521 $CellContext`nu) $CellContext`z^8) + 
         2 $CellContext`u (-1 + $CellContext`z^2) (-26207 + 
           51583 $CellContext`nu + 
           2 (-21673 + 77133 $CellContext`nu) $CellContext`z^2 + (-57990 + 
             211414 $CellContext`nu) $CellContext`z^4 + 
           2 (-21673 + 77133 $CellContext`nu) $CellContext`z^6 + (-26207 + 
             51583 $CellContext`nu) $CellContext`z^8) + $CellContext`u^2 (
           1 + $CellContext`z^2) (-38413 + 77819 $CellContext`nu + 
           28 (-599 + 3481 $CellContext`nu) $CellContext`z^2 + 
           14 (-8017 + 3375 $CellContext`nu) $CellContext`z^4 + 
           28 (-599 + 3481 $CellContext`nu) $CellContext`z^6 + (-38413 + 
             77819 $CellContext`nu) $CellContext`z^8) + 
         16 (-359 + 1057 $CellContext`nu) $CellContext`u^4 (
           1 + $CellContext`z^10) + 
         4 $CellContext`u^3 (4667 - 
           10213 $CellContext`nu + $CellContext`z^2 (9507 - 
             31157 $CellContext`nu + (-9507 + 
               31157 $CellContext`nu) $CellContext`z^6 + (-4667 + 
               10213 $CellContext`nu) $CellContext`z^8))) + $CellContext`K0 (
         16 (-359 + 
           1057 $CellContext`nu) $CellContext`u^4 (-1 + $CellContext`z^10) + 
         24 (-1 + $CellContext`z^2) (1 + $CellContext`z^2)^2 (-359 + 
           616 $CellContext`nu + $CellContext`z^2 (-2633 + 
             763 $CellContext`nu + (-359 + 
               616 $CellContext`nu) $CellContext`z^2)) + 
         84 $CellContext`u (1 + $CellContext`z^2) (-359 + 
           679 $CellContext`nu + $CellContext`z^2 (336 + 537 $CellContext`nu + 
             66 (-25 + 
               6 $CellContext`nu) $CellContext`z^2 + $CellContext`z^4 (336 + 
               537 $CellContext`nu + (-359 + 
                 679 $CellContext`nu) $CellContext`z^2))) + 
         4 $CellContext`u^3 (-3949 + 
           8099 $CellContext`nu + $CellContext`z^2 (-9507 + 
             31157 $CellContext`nu + $CellContext`z^6 (-9507 + 
               31157 $CellContext`nu + (-3949 + 
                 8099 $CellContext`nu) $CellContext`z^2))) + $CellContext`u^2 \
(-1 + $CellContext`z^2) (-28361 + 
           55279 $CellContext`nu + $CellContext`z^2 (-64532 + 
             168252 $CellContext`nu + $CellContext`z^2 (-193542 + 
               312970 $CellContext`nu + $CellContext`z^2 (-64532 + 
                 168252 $CellContext`nu + (-28361 + 
                   55279 $CellContext`nu) $CellContext`z^2)))))) \
$CellContext`\[CapitalDelta]}, 0, 4, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.916369998064831*^9, 3.916370003369348*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8d46642b-c88d-44eb-a2ec-8dc8c5e58a9d"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalW]", 
    RowBox[{"1", "-", "loop", " ", "-", " ", 
     RowBox[{"\[Epsilon]", "/", "\[Epsilon]"}]}]], TraditionalForm]],
  ExpressionUUID->"ac5d262c-875d-45b7-9bad-33250fc130be"],
 " -- \[Epsilon]/\[Epsilon] term from conventional dimensional \
regularisation"
}], "Subsection",
 CellChangeTimes->{{3.915288991850747*^9, 3.915289026775208*^9}, {
  3.91624743440166*^9, 3.916247468603292*^9}, {3.9162510856388607`*^9, 
  3.9162510856388903`*^9}, {3.916251172880314*^9, 3.916251172880349*^9}, {
  3.916370062407304*^9, 
  3.916370062407344*^9}},ExpressionUUID->"005a84b5-ca5d-45b3-91e2-\
7b08bebb78a4"],

Cell[CellGroupData[{

Cell["Even", "Subsubsection",
 CellChangeTimes->{{3.915289031225988*^9, 
  3.9152890318208017`*^9}},ExpressionUUID->"61dc6086-0d99-4604-aea3-\
b17fc950f29f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"extraEven", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "K1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u", "+", 
            SuperscriptBox["z", "4"], "+", 
            RowBox[{"u", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
         RowBox[{"K0", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], "2"], "+", 
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["z", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"96", " ", "b", " ", 
        SuperscriptBox["z", "4"]}]], 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "K0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"9", " ", "nu"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"7", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"9", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "nu"}]}], ")"}], " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "8"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"6", " ", "nu"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"12", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"12", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"6", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{"3", " ", "nu", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"K1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "nu"}]}], ")"}], " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "8"]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "nu"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["z", "2"], "+", 
               SuperscriptBox["z", "6"], "+", 
               SuperscriptBox["z", "8"]}], ")"}]}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "29"}], "+", 
               RowBox[{"87", " ", "nu"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"33", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"7", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"33", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{"29", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{"3", " ", "nu", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       SuperscriptBox["pinf", "2"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "pinf", "]"}], "4"],
      SeriesData[$CellContext`pinf, 0, {}, 0, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`pinf, 0, {Complex[0, 
        Rational[
        1, 4]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-2) (
       2 $CellContext`K1 (-1 + $CellContext`u + $CellContext`z^4 + \
$CellContext`u $CellContext`z^4) + $CellContext`K0 ((1 + $CellContext`z^2)^2 + 
         2 $CellContext`u (-1 + $CellContext`z^4))), 0, Complex[0, 
        Rational[
        1, 96]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-4) (
       2 $CellContext`K0 (
         3 $CellContext`u (-1 + $CellContext`z^4) (-3 + 9 $CellContext`nu + 
           2 (-1 + 7 $CellContext`nu) $CellContext`z^2 + (-3 + 
             9 $CellContext`nu) $CellContext`z^4) + 
         4 (-1 + 3 $CellContext`nu) $CellContext`u^3 (-1 + $CellContext`z^8) + 
         4 $CellContext`u^2 (-2 + 
           6 $CellContext`nu + (-5 + 
             12 $CellContext`nu) $CellContext`z^2 + (-5 + 
             12 $CellContext`nu) $CellContext`z^6 + (-2 + 
             6 $CellContext`nu) $CellContext`z^8) + 
         3 (1 + $CellContext`z^2)^2 (-(-1 + $CellContext`z^2)^2 + 
           3 $CellContext`nu (1 + $CellContext`z^4))) + $CellContext`K1 (
         8 (-1 + 3 $CellContext`nu) $CellContext`u^3 (1 + $CellContext`z^8) + 
         24 (-1 + 
           3 $CellContext`nu) (-1 - $CellContext`z^2 + $CellContext`z^6 + \
$CellContext`z^8) + $CellContext`u (-29 + 87 $CellContext`nu + 
           4 (-8 + 33 $CellContext`nu) $CellContext`z^2 + 
           6 (-1 + 7 $CellContext`nu) $CellContext`z^4 + 
           4 (-8 + 33 $CellContext`nu) $CellContext`z^6 + 
           29 (-1 + 3 $CellContext`nu) $CellContext`z^8) + 
         4 $CellContext`u^2 (-1 + $CellContext`z^4) ((-5) (
              1 + $CellContext`z^2)^2 + 
           3 $CellContext`nu (5 + 8 $CellContext`z^2 + 
             5 $CellContext`z^4))))}, 0, 4, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.916369925353312*^9, 3.916369928291374*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"2326f4e5-4355-4a95-a89a-87ced0270580"]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd", "Subsubsection",
 CellChangeTimes->{{3.915289034067636*^9, 
  3.9152890344247704`*^9}},ExpressionUUID->"f70cc9b5-ba15-4927-a25a-\
22f251ee8e5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"extraOdd", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "4"]}], "+", 
            RowBox[{"7", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "4"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["z", "2"], "+", 
               SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"K0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "6"]}], ")"}]}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["z", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", "\[CapitalDelta]", " ", "pinf"}], 
      RowBox[{"16", " ", "b", " ", 
       SuperscriptBox["z", "3"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"768", " ", "b", " ", 
        SuperscriptBox["z", "5"]}]], 
      RowBox[{
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "nu", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"14", " ", "nu"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"6", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"6", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"79", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "53"}], "+", 
                  RowBox[{"102", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "362"}], "+", 
                  RowBox[{"596", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "53"}], "+", 
                  RowBox[{"102", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{"79", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
             SuperscriptBox["u", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "10"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "+", 
               RowBox[{"22", " ", "nu"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "37"}], "+", 
                  RowBox[{"58", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "37"}], "+", 
                  RowBox[{"58", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "10"]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["z", "4"], "+", 
               RowBox[{"2", " ", "nu", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["z", "2"], "+", 
                  SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"K1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"73", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "54"}], "+", 
                  RowBox[{"80", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"73", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"107", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "25"}], "+", 
                  RowBox[{"38", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "50"}], "+", 
                  RowBox[{"36", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "25"}], "+", 
                  RowBox[{"38", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{"107", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
             SuperscriptBox["u", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "10"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"13", "-", 
               RowBox[{"26", " ", "nu"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"37", "-", 
                  RowBox[{"58", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "37"}], "+", 
                  RowBox[{"58", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "8"]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "nu"}]}], ")"}], " ", 
                SuperscriptBox["z", "10"]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "nu", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  SuperscriptBox["z", "2"], "+", 
                  SuperscriptBox["z", "6"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["z", "8"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", "\[CapitalDelta]", " ", 
       SuperscriptBox["pinf", "3"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "pinf", "]"}], "4"],
      SeriesData[$CellContext`pinf, 0, {}, 1, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`pinf, 0, {
     Rational[1, 
        16] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-3) ($CellContext`K1 (
         1 + $CellContext`z^2) (6 - 4 $CellContext`z^2 + 6 $CellContext`z^4 + 
         7 $CellContext`u (-1 + $CellContext`z^4) + 
         4 $CellContext`u^2 (
           1 - $CellContext`z^2 + $CellContext`z^4)) + $CellContext`K0 (
         2 (-1 + $CellContext`z^2) (1 + $CellContext`z^2)^2 + 
         4 $CellContext`u^2 (-1 + $CellContext`z^6) + $CellContext`u (5 + 
           7 $CellContext`z^2 + 7 $CellContext`z^4 + 
           5 $CellContext`z^6))) $CellContext`\[CapitalDelta], 0, 
      Rational[1, 
        768] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu $CellContext`u $CellContext`z^(-5) ($CellContext`K0 (
         12 $CellContext`u (1 + $CellContext`z^2) (-7 + 
           14 $CellContext`nu + (-4 + 6 $CellContext`nu) $CellContext`z^2 + 
           6 $CellContext`z^4 + (-4 + 6 $CellContext`nu) $CellContext`z^6 + 
           7 (-1 + 2 $CellContext`nu) $CellContext`z^8) + $CellContext`u^2 \
(-1 + $CellContext`z^2) (79 (-1 + 2 $CellContext`nu) + 
           4 (-53 + 102 $CellContext`nu) $CellContext`z^2 + (-362 + 
             596 $CellContext`nu) $CellContext`z^4 + 
           4 (-53 + 102 $CellContext`nu) $CellContext`z^6 + 
           79 (-1 + 2 $CellContext`nu) $CellContext`z^8) + 
         16 (-1 + 
           2 $CellContext`nu) $CellContext`u^4 (-1 + $CellContext`z^10) + 
         4 $CellContext`u^3 (-11 + 
           22 $CellContext`nu + (-37 + 
             58 $CellContext`nu) $CellContext`z^2 + (-37 + 
             58 $CellContext`nu) $CellContext`z^8 + 
           11 (-1 + 2 $CellContext`nu) $CellContext`z^10) + 
         24 (-1 + $CellContext`z^2) (
            1 + $CellContext`z^2)^2 (-1 - $CellContext`z^4 + 
           2 $CellContext`nu (
             1 + $CellContext`z^2 + $CellContext`z^4))) + $CellContext`K1 (
         2 $CellContext`u (-1 + $CellContext`z^2) (1 + $CellContext`z^2)^2 (
           73 (-1 + 2 $CellContext`nu) + (-54 + 
             80 $CellContext`nu) $CellContext`z^2 + 
           73 (-1 + 2 $CellContext`nu) $CellContext`z^4) + $CellContext`u^2 (
           1 + $CellContext`z^2) (107 (-1 + 2 $CellContext`nu) + 
           4 (-25 + 38 $CellContext`nu) $CellContext`z^2 + (-50 + 
             36 $CellContext`nu) $CellContext`z^4 + 
           4 (-25 + 38 $CellContext`nu) $CellContext`z^6 + 
           107 (-1 + 2 $CellContext`nu) $CellContext`z^8) + 
         16 (-1 + 2 $CellContext`nu) $CellContext`u^4 (1 + $CellContext`z^10) + 
         4 $CellContext`u^3 (13 - 
           26 $CellContext`nu + (37 - 
             58 $CellContext`nu) $CellContext`z^2 + (-37 + 
             58 $CellContext`nu) $CellContext`z^8 + 
           13 (-1 + 2 $CellContext`nu) $CellContext`z^10) + 
         24 (1 + $CellContext`z^2) (-(1 + $CellContext`z^2)^2 (5 - 
             6 $CellContext`z^2 + 5 $CellContext`z^4) + 
           2 $CellContext`nu (5 + $CellContext`z^2 + $CellContext`z^6 + 
             5 $CellContext`z^8)))) $CellContext`\[CapitalDelta]}, 1, 4, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.916369951122074*^9, 3.9163699555149117`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"de7e2538-57f3-4f50-89b2-2344341b7a08"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalW]", 
    RowBox[{"1", "-", 
     RowBox[{"loop", "  ", "disc"}]}]], TraditionalForm]],ExpressionUUID->
  "c34c56f5-fe94-4fbc-885f-a135a920be36"],
 ": Veneziano-Vilkovisky supertranslation"
}], "Subsection",
 CellChangeTimes->{{3.9157253990459747`*^9, 3.915725403044808*^9}, {
  3.916247483604968*^9, 3.916247494575889*^9}, {3.9162475277964773`*^9, 
  3.916247541066464*^9}, {3.916251088896002*^9, 3.916251088896047*^9}, {
  3.916251177424696*^9, 3.916251177424733*^9}, {3.916370065348461*^9, 
  3.9163700653485107`*^9}},ExpressionUUID->"83e7755a-b49f-40ed-8726-\
506f51c6c001"],

Cell[CellGroupData[{

Cell["Even", "Subsubsection",
 CellChangeTimes->{{3.9162249256694202`*^9, 
  3.9162249261945868`*^9}},ExpressionUUID->"e922f7c7-c069-4fbe-9014-\
cee9ec11669e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VVEven", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["nu", "2"], " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         SuperscriptBox["z", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "K1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u", "+", 
            SuperscriptBox["z", "4"], "+", 
            RowBox[{"u", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
         RowBox[{"K0", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}], "2"], "+", 
            RowBox[{"2", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "4"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["pinf", "2"]}], 
      RowBox[{"16", " ", "b", " ", 
       SuperscriptBox["z", "4"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "pinf", "]"}], "4"],
      SeriesData[$CellContext`pinf, 0, {}, 2, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`pinf, 0, {Complex[0, 
        Rational[
        1, 16]] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu^2 $CellContext`u $CellContext`z^(-4) (1 - 
       6 $CellContext`z^2 + $CellContext`z^4) (
       2 $CellContext`K1 (-1 + $CellContext`u + $CellContext`z^4 + \
$CellContext`u $CellContext`z^4) + $CellContext`K0 ((1 + $CellContext`z^2)^2 + 
         2 $CellContext`u (-1 + $CellContext`z^4)))}, 2, 4, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.9163700167230988`*^9, 3.916370023070838*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"da447f0e-0848-4978-8d57-b9d6b91ea346"]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd", "Subsubsection",
 CellChangeTimes->{{3.9162250421737137`*^9, 
  3.916225042441807*^9}},ExpressionUUID->"e70d7474-f03a-43d7-b3c0-\
f61b4568707d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VVOdd", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"192", " ", "b", " ", 
        SuperscriptBox["z", "5"]}]], 
      RowBox[{
       SuperscriptBox["G", "2"], " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox["nu", "2"], " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["z", "2"]}], "-", 
               SuperscriptBox["z", "4"], "+", 
               SuperscriptBox["z", "6"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["z", "8"]}], "+", 
               SuperscriptBox["z", "10"]}], ")"}]}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{"19", "-", 
               RowBox[{"33", " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"130", " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"130", " ", 
                SuperscriptBox["z", "6"]}], "-", 
               RowBox[{"33", " ", 
                SuperscriptBox["z", "8"]}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["z", "10"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"K1", " ", 
          RowBox[{"(", 
           RowBox[{"22", "-", 
            RowBox[{"66", " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"52", " ", 
             SuperscriptBox["z", "4"]}], "-", 
            RowBox[{"52", " ", 
             SuperscriptBox["z", "6"]}], "-", 
            RowBox[{"66", " ", 
             SuperscriptBox["z", "8"]}], "+", 
            RowBox[{"22", " ", 
             SuperscriptBox["z", "10"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               SuperscriptBox["z", "4"], "+", 
               SuperscriptBox["z", "6"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["z", "8"]}], "+", 
               SuperscriptBox["z", "10"]}], ")"}]}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "25"}], "+", 
               RowBox[{"69", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"158", " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"158", " ", 
                SuperscriptBox["z", "6"]}], "-", 
               RowBox[{"69", " ", 
                SuperscriptBox["z", "8"]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["z", "10"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", "\[CapitalDelta]", " ", 
       SuperscriptBox["pinf", "3"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "pinf", "]"}], "4"],
      SeriesData[$CellContext`pinf, 0, {}, 3, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`pinf, 0, {
     Rational[1, 
        192] $CellContext`b^(-1) $CellContext`G^2 $CellContext`M^3 \
$CellContext`nu^2 $CellContext`u $CellContext`z^(-5) ($CellContext`K0 (
         8 (-1 + $CellContext`z^2)^3 (1 + $CellContext`z^2)^2 + 
         12 $CellContext`u^2 (-1 + 
           6 $CellContext`z^2 - $CellContext`z^4 + $CellContext`z^6 - 
           6 $CellContext`z^8 + $CellContext`z^10) + $CellContext`u (19 - 
           33 $CellContext`z^2 - 130 $CellContext`z^4 - 130 $CellContext`z^6 - 
           33 $CellContext`z^8 + 19 $CellContext`z^10)) + $CellContext`K1 (22 - 
         66 $CellContext`z^2 - 52 $CellContext`z^4 - 52 $CellContext`z^6 - 
         66 $CellContext`z^8 + 22 $CellContext`z^10 + 
         12 $CellContext`u^2 (1 - 
           6 $CellContext`z^2 + $CellContext`z^4 + $CellContext`z^6 - 
           6 $CellContext`z^8 + $CellContext`z^10) + $CellContext`u (-25 + 
           69 $CellContext`z^2 + 158 $CellContext`z^4 - 158 $CellContext`z^6 - 
           69 $CellContext`z^8 + 
           25 $CellContext`z^10))) $CellContext`\[CapitalDelta]}, 3, 4, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.916370048060361*^9, 3.916370052072893*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0564ccfa-04f1-45c4-ab37-f6efb68f24a2"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1920, 1027},
WindowMargins->{{1512, Automatic}, {349, Automatic}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2875f488-9967-4749-b8e3-c5a0980bc142"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 5174, 139, 316, "Text",ExpressionUUID->"e9a5f613-0ed4-4869-abf3-7655424a404e"],
Cell[5735, 161, 1771, 54, 90, "Text",ExpressionUUID->"ada7d894-63ff-461d-bf10-1d3d238f1a5d"],
Cell[CellGroupData[{
Cell[7531, 219, 344, 9, 56, "Subsection",ExpressionUUID->"d1d0dbb5-2538-49c7-b642-b9737d69be5c"],
Cell[CellGroupData[{
Cell[7900, 232, 155, 3, 45, "Subsubsection",ExpressionUUID->"19994c31-195b-47b4-865e-d7788babe273"],
Cell[8058, 237, 89969, 1972, 1227, "Input",ExpressionUUID->"739f11aa-6fdb-4977-9aef-e77bc6aed1c2"]
}, Closed]],
Cell[CellGroupData[{
Cell[98064, 2214, 154, 3, 37, "Subsubsection",ExpressionUUID->"571155a1-bf0a-4fd0-a8e5-dd190cebfd56"],
Cell[98221, 2219, 47962, 1115, 688, "Input",ExpressionUUID->"c4f8641c-478f-4321-8df4-db302b163c70"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[146232, 3340, 620, 13, 54, "Subsection",ExpressionUUID->"67b66282-3420-45db-bbf6-2aac1375237a"],
Cell[CellGroupData[{
Cell[146877, 3357, 155, 3, 45, "Subsubsection",ExpressionUUID->"d9aa0848-0a66-4899-a8e9-20e33aab7008"],
Cell[147035, 3362, 186330, 3837, 2285, "Input",ExpressionUUID->"bc377c16-0a58-47a2-9d81-9a645568ce54"]
}, Closed]],
Cell[CellGroupData[{
Cell[333402, 7204, 154, 3, 37, "Subsubsection",ExpressionUUID->"ce906e3f-3e3b-40d3-9922-3a713f58e979"],
Cell[CellGroupData[{
Cell[333581, 7211, 145703, 3025, 1948, "Input",ExpressionUUID->"d1e4a377-47e8-4e31-98b8-4a3e1ede61d9"],
Cell[479287, 10238, 138300, 2870, 1691, "Output",ExpressionUUID->"201456b2-72be-431d-bf3e-2bc81df95622"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[617648, 13115, 570, 13, 54, "Subsection",ExpressionUUID->"22f9143d-fbe5-43de-a7ab-e121115051a8"],
Cell[CellGroupData[{
Cell[618243, 13132, 155, 3, 45, "Subsubsection",ExpressionUUID->"74d55ede-0753-4ae7-acfd-2a92ee785e84"],
Cell[618401, 13137, 25206, 620, 405, "Input",ExpressionUUID->"f18f6ff9-16c1-4eed-b744-ebf77ec407b6"]
}, Closed]],
Cell[CellGroupData[{
Cell[643644, 13762, 156, 3, 37, "Subsubsection",ExpressionUUID->"b3898f33-c08d-4eeb-aa0a-3228e4781c36"],
Cell[643803, 13767, 23463, 569, 416, "Input",ExpressionUUID->"8d46642b-c88d-44eb-a2ec-8dc8c5e58a9d"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[667315, 14342, 677, 15, 54, "Subsection",ExpressionUUID->"005a84b5-ca5d-45b3-91e2-7b08bebb78a4"],
Cell[CellGroupData[{
Cell[668017, 14361, 157, 3, 45, "Subsubsection",ExpressionUUID->"61dc6086-0d99-4604-aea3-b17fc950f29f"],
Cell[668177, 14366, 9366, 233, 171, "Input",ExpressionUUID->"2326f4e5-4355-4a95-a89a-87ced0270580"]
}, Closed]],
Cell[CellGroupData[{
Cell[677580, 14604, 156, 3, 37, "Subsubsection",ExpressionUUID->"f70cc9b5-ba15-4927-a25a-22f251ee8e5a"],
Cell[677739, 14609, 15493, 378, 172, "Input",ExpressionUUID->"de7e2538-57f3-4f50-89b2-2344341b7a08"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[693281, 14993, 654, 14, 54, "Subsection",ExpressionUUID->"83e7755a-b49f-40ed-8726-506f51c6c001"],
Cell[CellGroupData[{
Cell[693960, 15011, 159, 3, 45, "Subsubsection",ExpressionUUID->"e922f7c7-c069-4fbe-9014-cee9ec11669e"],
Cell[694122, 15016, 2107, 54, 53, "Input",ExpressionUUID->"da447f0e-0848-4978-8d57-b9d6b91ea346"]
}, Closed]],
Cell[CellGroupData[{
Cell[696266, 15075, 156, 3, 37, "Subsubsection",ExpressionUUID->"e70d7474-f03a-43d7-b3c0-f61b4568707d"],
Cell[696425, 15080, 4919, 118, 119, "Input",ExpressionUUID->"0564ccfa-04f1-45c4-ab37-f6efb68f24a2"]
}, Closed]]
}, Open  ]]
}
]
*)


